Positroids, Plabic Graphs, and Scattering Amplitudes in Mathematica

The many intricate connections between scattering amplitudes, on-shell diagrams, and the positroid stratification of the Grassmannian has recently been described in great detail. In order to facilitate the exploration of this rich correspondence, we have prepared a public Mathematica package called "positroids" which includes an array of useful tools including those for the construction of canonical coordinates for positroid configurations, the drawing of representative on-shell (plabic) graphs, and the evaluation of on-shell differential forms. This note documents the functions made available by the positroids package; the package's source code together with a Mathematica notebook containing many detailed examples of its functionality are included with this note's submission files on the arXiv.

==> positroids.m <==
(* ::Package:: *)

(******************************************************************************
 *                                                                            *
 *    Positroids, Plabic Graphs, and Scattering Amplitudes                    *
 *                                                                            *
 *    J. Bourjaily, December 2012                                             *
 *                                                                            *
 *                                                                            *
 ******************************************************************************)

Print[\!\(\*
TagBox[
StyleBox[
RowBox[{"Panel", "[", 
RowBox[{
RowBox[{"Column", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Panel", "[", 
RowBox[{
TagBox[
StyleBox[
TagBox[
StyleBox[
RowBox[{"Magnify", "[", 
RowBox[{
RowBox[{"Graphics", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"GrayLevel", "[", "0", "]"}], ",", 
RowBox[{"AbsoluteThickness", "[", "2.75`", "]"}], ",", 
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.04`", ",", "0.65`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"3.823483103421218`*^-17", ",", "0.5556005278775504`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.700863802767225`*^-17", ",", "1.45817624824821`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.45817624824821`"}], ",", "9.125635551363808`*^-17"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.5556005278775503`"}], ",", "4.36788964641323`*^-17"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.0351259602218854`"}], ",", 
RowBox[{"-", "1.798407629022586`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.798407629022586`"}], ",", 
RowBox[{"-", "1.0351259602218854`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.0351259602218856`", ",", 
RowBox[{"-", "1.798407629022586`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.1351299923525063`*^-16", ",", 
RowBox[{"-", "1.45817624824821`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.0351259602218856`", ",", "1.7984076290225863`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.798407629022586`", ",", "1.0351259602218856`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.0351259602218856`"}], ",", "1.7984076290225863`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.31170101013481`"}], ",", "2.868349377230667`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.868349377230667`"}], ",", 
RowBox[{"-", "1.3117010101348099`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.754755926998307`"}], ",", 
RowBox[{"-", "0.8693263644355289`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.3117010101348099`"}], ",", 
RowBox[{"-", "2.868349377230667`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.0351259602218854`"}], ",", 
RowBox[{"-", "1.798407629022586`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.31170101013481`", ",", 
RowBox[{"-", "2.868349377230667`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.0351259602218856`", ",", 
RowBox[{"-", "1.798407629022586`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"2.868349377230667`", ",", 
RowBox[{"-", "1.3117010101348099`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.277257976785927`", ",", 
RowBox[{"-", "2.1511902388957473`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"2.868349377230667`", ",", "1.3117010101348099`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.754755926998307`", ",", "0.8693263644355288`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.3117010101348099`", ",", "2.868349377230667`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.0351259602218856`", ",", "1.7984076290225863`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.31170101013481`"}], ",", "2.868349377230667`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.8693263644355289`"}], ",", "3.7547559269983073`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"7.384299612010664`*^-17", ",", 
RowBox[{"-", "4.065078333275422`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.8693263644355288`"}], ",", 
RowBox[{"-", "3.754755926998307`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"4.065078333275422`", ",", "5.677962030218833`*^-19"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.7547559269983073`", ",", 
RowBox[{"-", "0.8693263644355288`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.9512632723063156`*^-17", ",", "4.065078333275422`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.8693263644355289`", ",", "3.7547559269983073`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.868349377230667`"}], ",", "1.3117010101348099`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.7984076290225863`"}], ",", "1.0351259602218854`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.935129093215129`"}], ",", 
RowBox[{"-", "2.935129093215129`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.277257976785927`"}], ",", 
RowBox[{"-", "2.1511902388957473`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"2.935129093215129`", ",", 
RowBox[{"-", "2.935129093215129`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.1511902388957473`", ",", 
RowBox[{"-", "3.277257976785927`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"2.9351290932151293`", ",", "2.935129093215129`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.277257976785927`", ",", "2.1511902388957473`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.935129093215129`"}], ",", "2.935129093215129`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.1511902388957473`"}], ",", "3.277257976785927`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.76561105953561`"}], ",", 
RowBox[{"-", "1.989405178512443`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.54327719506772`"}], ",", 
RowBox[{"-", "2.296100594190539`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.9894051785124427`"}], ",", 
RowBox[{"-", "4.76561105953561`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.328373469302741`"}], ",", 
RowBox[{"-", "4.102334583920775`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.989405178512443`", ",", 
RowBox[{"-", "4.76561105953561`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.2890044763078716`", ",", 
RowBox[{"-", "4.505491896400067`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"4.76561105953561`", ",", 
RowBox[{"-", "1.9894051785124427`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.54327719506772`", ",", 
RowBox[{"-", "2.2961005941905386`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"4.76561105953561`", ",", "1.9894051785124427`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.54327719506772`", ",", "2.2961005941905386`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.989405178512443`", ",", "4.76561105953561`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.328373469302741`", ",", "4.102334583920775`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.989405178512443`"}], ",", "4.76561105953561`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.2961005941905386`"}], ",", "5.54327719506772`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.76561105953561`"}], ",", "1.989405178512443`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.102334583920775`"}], ",", "2.328373469302741`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.468549352253027`"}], ",", 
RowBox[{"-", "3.468549352253027`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.935129093215129`"}], ",", 
RowBox[{"-", "2.935129093215129`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.6496750023511965`*^-17"}], ",", 
RowBox[{"-", "4.852619857010582`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"7.384299612010664`*^-17", ",", 
RowBox[{"-", "4.065078333275422`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"3.4685493522530275`", ",", 
RowBox[{"-", "3.468549352253027`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.935129093215129`", ",", 
RowBox[{"-", "2.935129093215129`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"4.852619857010582`", ",", "1.1983545971712554`*^-17"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.065078333275422`", ",", "5.677962030218833`*^-19"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"3.4685493522530275`", ",", "3.468549352253027`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.9351290932151293`", ",", "2.935129093215129`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "7.3123353047055`*^-17"}], ",", "4.852619857010582`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.9512632723063156`*^-17", ",", "4.065078333275422`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.468549352253027`"}], ",", "3.468549352253027`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.935129093215129`"}], ",", "2.935129093215129`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.852619857010582`"}], ",", 
RowBox[{"-", "5.113586622718381`*^-17"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.065078333275422`"}], ",", 
RowBox[{"-", "5.540713248708316`*^-17"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.464084981008545`"}], ",", 
RowBox[{"-", "2.9311314632265844`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.115840986124553`"}], ",", 
RowBox[{"-", "3.1349913882956937`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.0982946934877058`"}], ",", 
RowBox[{"-", "5.204307856003796`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.4006721831354334`"}], ",", 
RowBox[{"-", "5.834219522386059`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"2.9311314632265844`", ",", 
RowBox[{"-", "4.464084981008545`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.1349913882956937`", ",", 
RowBox[{"-", "5.115840986124553`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"5.204307856003796`", ",", 
RowBox[{"-", "1.0982946934877056`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.834219522386059`", ",", 
RowBox[{"-", "1.4006721831354325`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"4.464084981008545`", ",", "2.931131463226584`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.115840986124554`", ",", "3.134991388295693`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.0982946934877054`", ",", "5.204307856003796`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.4006721831354314`", ",", "5.83421952238606`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.931131463226584`"}], ",", "4.464084981008545`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.134991388295693`"}], ",", "5.115840986124554`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.204307856003796`"}], ",", "1.0982946934877056`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.834219522386059`"}], ",", "1.400672183135433`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.981504002398768`"}], ",", "0.47075457436706775`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.333662069248592`"}], ",", "0.4934833977680069`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.54327719506772`"}], ",", "2.296100594190539`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.76561105953561`"}], ",", "1.989405178512443`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.115840986124553`"}], ",", "3.1349913882956937`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.464084981008545`"}], ",", "2.9311314632265844`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.8966882899811033`"}], ",", "4.5624357936001845`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.440584401808408`"}], ",", "4.136251282945535`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.4006721831354334`"}], ",", "5.834219522386059`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.098294693487706`"}], ",", "5.204307856003796`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"0.47075457436707`", ",", "5.981504002398768`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.49348339776800726`", ",", "5.333662069248592`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"2.296100594190539`", ",", "5.54327719506772`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.989405178512443`", ",", "4.76561105953561`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"3.1349913882956937`", ",", "5.115840986124553`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.9311314632265844`", ",", "4.464084981008545`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"4.562435793600186`", ",", "3.896688289981102`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.136251282945535`", ",", "3.4405844018084077`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"5.834219522386059`", ",", "1.4006721831354325`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.204307856003796`", ",", "1.0982946934877056`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"5.981504002398768`", ",", 
RowBox[{"-", "0.4707545743670697`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.333662069248592`", ",", 
RowBox[{"-", "0.49348339776800737`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"5.115840986124554`", ",", 
RowBox[{"-", "3.134991388295693`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.464084981008545`", ",", 
RowBox[{"-", "2.931131463226584`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"3.896688289981102`", ",", 
RowBox[{"-", "4.562435793600186`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.440584401808408`", ",", 
RowBox[{"-", "4.136251282945535`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"2.296100594190539`", ",", 
RowBox[{"-", "5.54327719506772`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.989405178512443`", ",", 
RowBox[{"-", "4.76561105953561`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.4006721831354314`", ",", 
RowBox[{"-", "5.83421952238606`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.0982946934877054`", ",", 
RowBox[{"-", "5.204307856003796`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.47075457436706936`"}], ",", 
RowBox[{"-", "5.981504002398768`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.4934833977680074`"}], ",", 
RowBox[{"-", "5.333662069248591`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.2961005941905386`"}], ",", 
RowBox[{"-", "5.54327719506772`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.9894051785124427`"}], ",", 
RowBox[{"-", "4.76561105953561`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.134991388295693`"}], ",", 
RowBox[{"-", "5.115840986124554`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.931131463226584`"}], ",", 
RowBox[{"-", "4.464084981008545`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.562435793600185`"}], ",", 
RowBox[{"-", "3.8966882899811024`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.136251282945535`"}], ",", 
RowBox[{"-", "3.440584401808408`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.834219522386059`"}], ",", 
RowBox[{"-", "1.400672183135433`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.204307856003796`"}], ",", 
RowBox[{"-", "1.0982946934877056`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"0.5556005278775504`", ",", "4.39950678980904`*^-17"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.823483103421218`*^-17", ",", "0.5556005278775504`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.5556005278775503`"}], ",", "4.36788964641323`*^-17"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"6.415272875622862`*^-17", ",", 
RowBox[{"-", "0.5556005278775503`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.7984076290225863`", ",", 
RowBox[{"-", "1.0351259602218854`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.868349377230667`", ",", 
RowBox[{"-", "1.3117010101348099`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.798407629022586`", ",", "1.0351259602218856`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.45817624824821`", ",", "4.675107345680429`*^-17"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"3.700863802767225`*^-17", ",", "1.45817624824821`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.0351259602218856`"}], ",", "1.7984076290225863`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.7984076290225863`"}], ",", "1.0351259602218854`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.45817624824821`"}], ",", "9.125635551363808`*^-17"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.754755926998307`"}], ",", 
RowBox[{"-", "0.8693263644355289`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.505491896400067`"}], ",", 
RowBox[{"-", "1.2890044763078716`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"0.8693263644355289`", ",", 
RowBox[{"-", "3.754755926998307`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.31170101013481`", ",", 
RowBox[{"-", "2.868349377230667`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"3.754755926998307`", ",", "0.8693263644355288`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.505491896400067`", ",", "1.2890044763078716`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.8693263644355289`"}], ",", "3.7547559269983073`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.2890044763078716`"}], ",", "4.505491896400067`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.7547559269983073`"}], ",", "0.8693263644355288`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.505491896400067`"}], ",", "1.2890044763078716`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.1511902388957473`"}], ",", 
RowBox[{"-", "3.277257976785927`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.3117010101348099`"}], ",", 
RowBox[{"-", "2.868349377230667`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"3.277257976785927`", ",", 
RowBox[{"-", "2.1511902388957473`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.102334583920776`", ",", 
RowBox[{"-", "2.328373469302741`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"2.1511902388957473`", ",", "3.277257976785927`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.3117010101348099`", ",", "2.868349377230667`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.277257976785927`"}], ",", "2.1511902388957473`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.868349377230667`"}], ",", "1.3117010101348099`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.505491896400067`"}], ",", 
RowBox[{"-", "1.2890044763078716`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.76561105953561`"}], ",", 
RowBox[{"-", "1.989405178512443`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.328373469302741`"}], ",", 
RowBox[{"-", "4.102334583920775`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.1511902388957473`"}], ",", 
RowBox[{"-", "3.277257976785927`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.2890044763078716`", ",", 
RowBox[{"-", "4.505491896400067`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.8693263644355289`", ",", 
RowBox[{"-", "3.754755926998307`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"4.102334583920776`", ",", 
RowBox[{"-", "2.328373469302741`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.76561105953561`", ",", 
RowBox[{"-", "1.9894051785124427`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"4.505491896400067`", ",", "1.2890044763078716`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.76561105953561`", ",", "1.9894051785124427`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"2.328373469302741`", ",", "4.102334583920775`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.1511902388957473`", ",", "3.277257976785927`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.2890044763078716`"}], ",", "4.505491896400067`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.989405178512443`"}], ",", "4.76561105953561`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.102334583920775`"}], ",", "2.328373469302741`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.277257976785927`"}], ",", "2.1511902388957473`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.102334583920775`"}], ",", 
RowBox[{"-", "2.328373469302741`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.464084981008545`"}], ",", 
RowBox[{"-", "2.9311314632265844`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.2890044763078716`"}], ",", 
RowBox[{"-", "4.505491896400067`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.0982946934877058`"}], ",", 
RowBox[{"-", "5.204307856003796`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"2.328373469302741`", ",", 
RowBox[{"-", "4.102334583920775`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.9311314632265844`", ",", 
RowBox[{"-", "4.464084981008545`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"4.505491896400067`", ",", 
RowBox[{"-", "1.2890044763078716`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.204307856003796`", ",", 
RowBox[{"-", "1.0982946934877056`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"4.102334583920776`", ",", "2.328373469302741`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.464084981008545`", ",", "2.931131463226584`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.2890044763078716`", ",", "4.505491896400067`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.0982946934877054`", ",", "5.204307856003796`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.328373469302741`"}], ",", "4.102334583920775`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.931131463226584`"}], ",", "4.464084981008545`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.505491896400067`"}], ",", "1.2890044763078716`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.204307856003796`"}], ",", "1.0982946934877056`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.440584401808408`"}], ",", 
RowBox[{"-", "4.136251282945535`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.8966882899811033`"}], ",", 
RowBox[{"-", "4.5624357936001845`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"0.4934833977680073`", ",", 
RowBox[{"-", "5.333662069248592`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.47075457436707`", ",", 
RowBox[{"-", "5.981504002398768`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"4.136251282945535`", ",", 
RowBox[{"-", "3.4405844018084077`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.562435793600186`", ",", 
RowBox[{"-", "3.896688289981102`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"5.333662069248592`", ",", "0.49348339776800737`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.981504002398768`", ",", "0.4707545743670697`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"3.440584401808408`", ",", "4.136251282945535`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.896688289981102`", ",", "4.562435793600186`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.4934833977680074`"}], ",", "5.333662069248592`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.47075457436706936`"}], ",", "5.981504002398768`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.136251282945535`"}], ",", "3.440584401808408`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.562435793600185`"}], ",", "3.8966882899811024`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.333662069248592`"}], ",", 
RowBox[{"-", "0.493483397768007`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.981504002398768`"}], ",", 
RowBox[{"-", "0.47075457436706775`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.136251282945535`"}], ",", 
RowBox[{"-", "3.440584401808408`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.468549352253027`"}], ",", 
RowBox[{"-", "3.468549352253027`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.4934833977680074`"}], ",", 
RowBox[{"-", "5.333662069248591`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.6496750023511965`*^-17"}], ",", 
RowBox[{"-", "4.852619857010582`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"3.440584401808408`", ",", 
RowBox[{"-", "4.136251282945535`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.4685493522530275`", ",", 
RowBox[{"-", "3.468549352253027`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"5.333662069248592`", ",", 
RowBox[{"-", "0.49348339776800737`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.852619857010582`", ",", "1.1983545971712554`*^-17"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"4.136251282945535`", ",", "3.4405844018084077`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.4685493522530275`", ",", "3.468549352253027`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"0.49348339776800726`", ",", "5.333662069248592`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "7.3123353047055`*^-17"}], ",", "4.852619857010582`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.440584401808408`"}], ",", "4.136251282945535`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.468549352253027`"}], ",", "3.468549352253027`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.333662069248592`"}], ",", "0.4934833977680069`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.852619857010582`"}], ",", 
RowBox[{"-", "5.113586622718381`*^-17"}]}], "]"}]}], "]"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"6.415272875622862`*^-17", ",", 
RowBox[{"-", "0.5556005278775503`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.5556005278775504`", ",", "4.39950678980904`*^-17"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.45817624824821`", ",", "4.675107345680429`*^-17"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.7984076290225863`", ",", 
RowBox[{"-", "1.0351259602218854`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.065078333275422`"}], ",", 
RowBox[{"-", "5.540713248708316`*^-17"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.7547559269983073`"}], ",", "0.8693263644355288`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.931131463226584`"}], ",", 
RowBox[{"-", "4.464084981008545`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.440584401808408`"}], ",", 
RowBox[{"-", "4.136251282945535`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.0982946934877054`", ",", 
RowBox[{"-", "5.204307856003796`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.4934833977680073`", ",", 
RowBox[{"-", "5.333662069248592`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"4.464084981008545`", ",", 
RowBox[{"-", "2.931131463226584`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.136251282945535`", ",", 
RowBox[{"-", "3.4405844018084077`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"5.204307856003796`", ",", "1.0982946934877056`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.333662069248592`", ",", "0.49348339776800737`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"2.9311314632265844`", ",", "4.464084981008545`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.440584401808408`", ",", "4.136251282945535`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.098294693487706`"}], ",", "5.204307856003796`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.4934833977680074`"}], ",", "5.333662069248592`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.464084981008545`"}], ",", "2.9311314632265844`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.136251282945535`"}], ",", "3.440584401808408`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"0.5556005278775504`", ",", "4.39950678980904`*^-17"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.45817624824821`", ",", "4.675107345680429`*^-17"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.5556005278775503`"}], ",", "4.36788964641323`*^-17"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.823483103421218`*^-17", ",", "0.5556005278775504`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.798407629022586`"}], ",", 
RowBox[{"-", "1.0351259602218854`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.45817624824821`"}], ",", "9.125635551363808`*^-17"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.798407629022586`"}], ",", 
RowBox[{"-", "1.0351259602218854`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.868349377230667`"}], ",", 
RowBox[{"-", "1.3117010101348099`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.1351299923525063`*^-16", ",", 
RowBox[{"-", "1.45817624824821`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"6.415272875622862`*^-17", ",", 
RowBox[{"-", "0.5556005278775503`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.1351299923525063`*^-16", ",", 
RowBox[{"-", "1.45817624824821`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.0351259602218854`"}], ",", 
RowBox[{"-", "1.798407629022586`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.7984076290225863`", ",", 
RowBox[{"-", "1.0351259602218854`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.0351259602218856`", ",", 
RowBox[{"-", "1.798407629022586`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.798407629022586`", ",", "1.0351259602218856`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.868349377230667`", ",", "1.3117010101348099`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"3.700863802767225`*^-17", ",", "1.45817624824821`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.0351259602218856`", ",", "1.7984076290225863`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.7984076290225863`"}], ",", "1.0351259602218854`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.0351259602218856`"}], ",", "1.7984076290225863`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.754755926998307`"}], ",", 
RowBox[{"-", "0.8693263644355289`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.065078333275422`"}], ",", 
RowBox[{"-", "5.540713248708316`*^-17"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.8693263644355288`"}], ",", 
RowBox[{"-", "3.754755926998307`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.3117010101348099`"}], ",", 
RowBox[{"-", "2.868349377230667`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.8693263644355288`"}], ",", 
RowBox[{"-", "3.754755926998307`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.2890044763078716`"}], ",", 
RowBox[{"-", "4.505491896400067`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"0.8693263644355289`", ",", 
RowBox[{"-", "3.754755926998307`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"7.384299612010664`*^-17", ",", 
RowBox[{"-", "4.065078333275422`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"3.7547559269983073`", ",", 
RowBox[{"-", "0.8693263644355288`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.868349377230667`", ",", 
RowBox[{"-", "1.3117010101348099`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"3.7547559269983073`", ",", 
RowBox[{"-", "0.8693263644355288`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.505491896400067`", ",", 
RowBox[{"-", "1.2890044763078716`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"3.754755926998307`", ",", "0.8693263644355288`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.065078333275422`", ",", "5.677962030218833`*^-19"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"0.8693263644355289`", ",", "3.7547559269983073`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.3117010101348099`", ",", "2.868349377230667`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"0.8693263644355289`", ",", "3.7547559269983073`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.2890044763078716`", ",", "4.505491896400067`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.8693263644355289`"}], ",", "3.7547559269983073`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.9512632723063156`*^-17", ",", "4.065078333275422`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.7547559269983073`"}], ",", "0.8693263644355288`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.868349377230667`"}], ",", "1.3117010101348099`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.277257976785927`"}], ",", 
RowBox[{"-", "2.1511902388957473`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.868349377230667`"}], ",", 
RowBox[{"-", "1.3117010101348099`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.277257976785927`"}], ",", 
RowBox[{"-", "2.1511902388957473`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.102334583920775`"}], ",", 
RowBox[{"-", "2.328373469302741`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.1511902388957473`"}], ",", 
RowBox[{"-", "3.277257976785927`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.935129093215129`"}], ",", 
RowBox[{"-", "2.935129093215129`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"2.1511902388957473`", ",", 
RowBox[{"-", "3.277257976785927`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.31170101013481`", ",", 
RowBox[{"-", "2.868349377230667`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"2.1511902388957473`", ",", 
RowBox[{"-", "3.277257976785927`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.328373469302741`", ",", 
RowBox[{"-", "4.102334583920775`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"3.277257976785927`", ",", 
RowBox[{"-", "2.1511902388957473`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.935129093215129`", ",", 
RowBox[{"-", "2.935129093215129`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"3.277257976785927`", ",", "2.1511902388957473`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.868349377230667`", ",", "1.3117010101348099`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"3.277257976785927`", ",", "2.1511902388957473`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.102334583920776`", ",", "2.328373469302741`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"2.1511902388957473`", ",", "3.277257976785927`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.9351290932151293`", ",", "2.935129093215129`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.1511902388957473`"}], ",", "3.277257976785927`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.31170101013481`"}], ",", "2.868349377230667`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.1511902388957473`"}], ",", "3.277257976785927`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.328373469302741`"}], ",", "4.102334583920775`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.277257976785927`"}], ",", "2.1511902388957473`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.935129093215129`"}], ",", "2.935129093215129`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.505491896400067`"}], ",", 
RowBox[{"-", "1.2890044763078716`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.204307856003796`"}], ",", 
RowBox[{"-", "1.0982946934877056`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.328373469302741`"}], ",", 
RowBox[{"-", "4.102334583920775`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.931131463226584`"}], ",", 
RowBox[{"-", "4.464084981008545`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.2890044763078716`", ",", 
RowBox[{"-", "4.505491896400067`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.0982946934877054`", ",", 
RowBox[{"-", "5.204307856003796`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"4.102334583920776`", ",", 
RowBox[{"-", "2.328373469302741`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.464084981008545`", ",", 
RowBox[{"-", "2.931131463226584`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"4.505491896400067`", ",", "1.2890044763078716`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.204307856003796`", ",", "1.0982946934877056`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"2.328373469302741`", ",", "4.102334583920775`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.9311314632265844`", ",", "4.464084981008545`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.2890044763078716`"}], ",", "4.505491896400067`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.098294693487706`"}], ",", "5.204307856003796`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.102334583920775`"}], ",", "2.328373469302741`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.464084981008545`"}], ",", "2.9311314632265844`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.102334583920775`"}], ",", 
RowBox[{"-", "2.328373469302741`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.76561105953561`"}], ",", 
RowBox[{"-", "1.989405178512443`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.2890044763078716`"}], ",", 
RowBox[{"-", "4.505491896400067`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.9894051785124427`"}], ",", 
RowBox[{"-", "4.76561105953561`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"2.328373469302741`", ",", 
RowBox[{"-", "4.102334583920775`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.989405178512443`", ",", 
RowBox[{"-", "4.76561105953561`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"4.505491896400067`", ",", 
RowBox[{"-", "1.2890044763078716`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.76561105953561`", ",", 
RowBox[{"-", "1.9894051785124427`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"4.102334583920776`", ",", "2.328373469302741`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.76561105953561`", ",", "1.9894051785124427`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.2890044763078716`", ",", "4.505491896400067`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.989405178512443`", ",", "4.76561105953561`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.328373469302741`"}], ",", "4.102334583920775`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.989405178512443`"}], ",", "4.76561105953561`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.505491896400067`"}], ",", "1.2890044763078716`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.76561105953561`"}], ",", "1.989405178512443`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.440584401808408`"}], ",", 
RowBox[{"-", "4.136251282945535`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.468549352253027`"}], ",", 
RowBox[{"-", "3.468549352253027`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"0.4934833977680073`", ",", 
RowBox[{"-", "5.333662069248592`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.6496750023511965`*^-17"}], ",", 
RowBox[{"-", "4.852619857010582`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"4.136251282945535`", ",", 
RowBox[{"-", "3.4405844018084077`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.4685493522530275`", ",", 
RowBox[{"-", "3.468549352253027`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"5.333662069248592`", ",", "0.49348339776800737`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.852619857010582`", ",", "1.1983545971712554`*^-17"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"3.440584401808408`", ",", "4.136251282945535`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.4685493522530275`", ",", "3.468549352253027`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.4934833977680074`"}], ",", "5.333662069248592`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "7.3123353047055`*^-17"}], ",", "4.852619857010582`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.136251282945535`"}], ",", "3.440584401808408`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.468549352253027`"}], ",", "3.468549352253027`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.333662069248592`"}], ",", 
RowBox[{"-", "0.493483397768007`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.852619857010582`"}], ",", 
RowBox[{"-", "5.113586622718381`*^-17"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.136251282945535`"}], ",", 
RowBox[{"-", "3.440584401808408`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.464084981008545`"}], ",", 
RowBox[{"-", "2.9311314632265844`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.4934833977680074`"}], ",", 
RowBox[{"-", "5.333662069248591`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.0982946934877058`"}], ",", 
RowBox[{"-", "5.204307856003796`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"3.440584401808408`", ",", 
RowBox[{"-", "4.136251282945535`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.9311314632265844`", ",", 
RowBox[{"-", "4.464084981008545`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"5.333662069248592`", ",", 
RowBox[{"-", "0.49348339776800737`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.204307856003796`", ",", 
RowBox[{"-", "1.0982946934877056`"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"4.136251282945535`", ",", "3.4405844018084077`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.464084981008545`", ",", "2.931131463226584`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"0.49348339776800726`", ",", "5.333662069248592`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.0982946934877054`", ",", "5.204307856003796`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.440584401808408`"}], ",", "4.136251282945535`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.931131463226584`"}], ",", "4.464084981008545`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.333662069248592`"}], ",", "0.4934833977680069`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.204307856003796`"}], ",", "1.0982946934877056`"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Line", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.204307856003796`"}], ",", 
RowBox[{"-", "1.0982946934877056`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.333662069248592`"}], ",", 
RowBox[{"-", "0.493483397768007`"}]}], "]"}]}], "]"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"AbsoluteThickness", "[", "6", "]"}], ",", 
RowBox[{"GrayLevel", "[", "1", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.95941724023461`"}], ",", "0.696667895624954`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.384770791950604`"}], ",", "0.716828735750745`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.568295770248202`"}], ",", "0.7103899632540283`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.516974522506654`"}], ",", "0.7121905129204591`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.508412120348131`"}], ",", "0.7522250615761625`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.482541277699172`"}], ",", "0.8731873207201023`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.0554286475532155`"}], ",", "0.7185907705356103`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.029557804904257`"}], ",", "0.8395530296795499`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.012930911972457`"}], ",", "0.9172940819856181`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.9004851171616455`"}], ",", "0.9479810072235177`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.760721925240899`"}], ",", "0.986122963787551`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.949077827162963`"}], ",", "1.4011762060080262`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.809314635242218`"}], ",", "1.4393181625720592`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.802066735547571`"}], ",", "1.4412961445538277`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.807457205850735`"}], ",", "1.4558106045422357`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.859481038477844`"}], ",", "1.5958907449831499`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.4116219174578335`"}], ",", "1.682518909837165`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.463645750084942`"}], ",", "1.8225990502780791`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.48501078492645`"}], ",", "1.8801268587841342`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.43107380942383`"}], ",", "1.9076914190673464`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.298418514300862`"}], ",", "1.975485077225406`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.569527129155523`"}], ",", "2.3422935705897783`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.436871834032556`"}], ",", "2.410087228747838`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.41920547766842`"}], ",", "2.4191156427522578`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.421869630512447`"}], ",", "2.4235547240544473`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.49421970993`"}], ",", "2.5441063228392164`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.072199854999319`"}], ",", "2.715398609690109`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.144549934416873`"}], ",", "2.835950208474878`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.1991889583508915`"}], ",", "2.926991182366152`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.160133501525051`"}], ",", "2.9876832874338737`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.09456676191245`"}], ",", "3.0895738751502386`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.505769502041631`"}], ",", "3.282141989884754`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.4402027624290294`"}], ",", "3.3840325776011184`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.42027860804928`"}], ",", "3.4149946753277836`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.449815612070672`"}], ",", "3.446605261921922`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.313968046137879`"}], ",", "3.3012208064297046`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.706540992491143`"}], ",", "3.7213535018861728`"}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"RGBColor", "[", 
RowBox[{"0.471412`", ",", "0.108766`", ",", "0.527016`"}], "]"}], ",", 
RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.95941724023461`"}], ",", "0.696667895624954`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.384770791950604`"}], ",", "0.716828735750745`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.568295770248202`"}], ",", "0.7103899632540283`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.516974522506654`"}], ",", "0.7121905129204591`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.508412120348131`"}], ",", "0.7522250615761625`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.482541277699172`"}], ",", "0.8731873207201023`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.0554286475532155`"}], ",", "0.7185907705356103`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.029557804904257`"}], ",", "0.8395530296795499`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.012930911972457`"}], ",", "0.9172940819856181`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.9004851171616455`"}], ",", "0.9479810072235177`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.760721925240899`"}], ",", "0.986122963787551`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.949077827162963`"}], ",", "1.4011762060080262`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.809314635242218`"}], ",", "1.4393181625720592`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.802066735547571`"}], ",", "1.4412961445538277`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.807457205850735`"}], ",", "1.4558106045422357`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.859481038477844`"}], ",", "1.5958907449831499`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.4116219174578335`"}], ",", "1.682518909837165`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.463645750084942`"}], ",", "1.8225990502780791`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.48501078492645`"}], ",", "1.8801268587841342`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.43107380942383`"}], ",", "1.9076914190673464`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.298418514300862`"}], ",", "1.975485077225406`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.569527129155523`"}], ",", "2.3422935705897783`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.436871834032556`"}], ",", "2.410087228747838`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.41920547766842`"}], ",", "2.4191156427522578`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.421869630512447`"}], ",", "2.4235547240544473`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.49421970993`"}], ",", "2.5441063228392164`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.072199854999319`"}], ",", "2.715398609690109`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.144549934416873`"}], ",", "2.835950208474878`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.1991889583508915`"}], ",", "2.926991182366152`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.160133501525051`"}], ",", "2.9876832874338737`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.09456676191245`"}], ",", "3.0895738751502386`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.505769502041631`"}], ",", "3.282141989884754`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.4402027624290294`"}], ",", "3.3840325776011184`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.42027860804928`"}], ",", "3.4149946753277836`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.449815612070672`"}], ",", "3.446605261921922`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.313968046137879`"}], ",", "3.3012208064297046`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.706540992491143`"}], ",", "3.7213535018861728`"}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.55`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.390517256433444`"}], ",", "0.7166271273494872`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.384770791950604`"}], ",", "0.716828735750745`"}], "]"}]}], "]"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.6`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.667283697855817`"}], ",", "3.6793402323405258`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.66767627080217`"}], ",", "3.6797603650359827`"}], "]"}]}], "]"}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"AbsoluteThickness", "[", "6", "]"}], ",", 
RowBox[{"GrayLevel", "[", "1", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.883840877956966`"}], ",", "1.1749112829837836`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.365471505432835`"}], ",", "0.9260776163931501`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.522146634860009`"}], ",", "1.0012866256158373`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.461382466461021`"}], ",", "0.9721179061245113`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.4696058563746925`"}], ",", "0.933668450292072`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.495476699023651`"}], ",", "0.8127061911481324`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.0424932262287365`"}], ",", "0.7790719001075802`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.068364068877695`"}], ",", "0.6581096409636404`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.088437184407101`"}], ",", "0.5642553573811175`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.004180276077538`"}], ",", "0.4778193142437479`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.9079718336299365`"}], ",", "0.3791226346901465`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.278310092629239`"}], ",", "0.11436076307786039`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.182101650181637`"}], ",", "0.015664083524258965`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.166832473092253`"}], ",", 
RowBox[{"-", "5.113586622718381`*^-17"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.182101650181637`"}], ",", 
RowBox[{"-", "0.01566408352425902`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.278310092629239`"}], ",", 
RowBox[{"-", "0.11436076307786042`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.9079718336299365`"}], ",", 
RowBox[{"-", "0.3791226346901466`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.004180276077538`"}], ",", 
RowBox[{"-", "0.477819314243748`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.088437184407101`"}], ",", 
RowBox[{"-", "0.5642553573811175`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.068364068877695`"}], ",", 
RowBox[{"-", "0.6581096409636404`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.0424932262287365`"}], ",", 
RowBox[{"-", "0.7790719001075802`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.495476699023651`"}], ",", 
RowBox[{"-", "0.8127061911481324`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.4696058563746925`"}], ",", 
RowBox[{"-", "0.9336684502920721`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.461382466461021`"}], ",", 
RowBox[{"-", "0.9721179061245114`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.522146634860009`"}], ",", 
RowBox[{"-", "1.0012866256158373`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.365471505432835`"}], ",", 
RowBox[{"-", "0.9260776163931501`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.883840877956966`"}], ",", 
RowBox[{"-", "1.1749112829837836`"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"RGBColor", "[", 
RowBox[{"0.5327470512820514`", ",", "0.732750358974359`", ",", "0.42384220512820514`"}], "]"}], ",", 
RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.883840877956966`"}], ",", "1.1749112829837836`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.365471505432835`"}], ",", "0.9260776163931501`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.522146634860009`"}], ",", "1.0012866256158373`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.461382466461021`"}], ",", "0.9721179061245113`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.4696058563746925`"}], ",", "0.933668450292072`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.495476699023651`"}], ",", "0.8127061911481324`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.0424932262287365`"}], ",", "0.7790719001075802`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.068364068877695`"}], ",", "0.6581096409636404`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.088437184407101`"}], ",", "0.5642553573811175`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.004180276077538`"}], ",", "0.4778193142437479`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.9079718336299365`"}], ",", "0.3791226346901465`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.278310092629239`"}], ",", "0.11436076307786039`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.182101650181637`"}], ",", "0.015664083524258965`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.166832473092253`"}], ",", 
RowBox[{"-", "5.113586622718381`*^-17"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.182101650181637`"}], ",", 
RowBox[{"-", "0.01566408352425902`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.278310092629239`"}], ",", 
RowBox[{"-", "0.11436076307786042`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.9079718336299365`"}], ",", 
RowBox[{"-", "0.3791226346901466`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.004180276077538`"}], ",", 
RowBox[{"-", "0.477819314243748`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.088437184407101`"}], ",", 
RowBox[{"-", "0.5642553573811175`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.068364068877695`"}], ",", 
RowBox[{"-", "0.6581096409636404`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.0424932262287365`"}], ",", 
RowBox[{"-", "0.7790719001075802`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.495476699023651`"}], ",", 
RowBox[{"-", "0.8127061911481324`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.4696058563746925`"}], ",", 
RowBox[{"-", "0.9336684502920721`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.461382466461021`"}], ",", 
RowBox[{"-", "0.9721179061245114`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.522146634860009`"}], ",", 
RowBox[{"-", "1.0012866256158373`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.365471505432835`"}], ",", 
RowBox[{"-", "0.9260776163931501`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.883840877956966`"}], ",", 
RowBox[{"-", "1.1749112829837836`"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.55`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.370655199158076`"}], ",", "0.9285659530590564`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.365471505432835`"}], ",", "0.9260776163931501`"}], "]"}]}], "]"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.6`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.832003940704553`"}], ",", 
RowBox[{"-", "1.1500279163247202`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.832522310077078`"}], ",", 
RowBox[{"-", "1.1502767499913107`"}]}], "]"}]}], "]"}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"AbsoluteThickness", "[", "6", "]"}], ",", 
RowBox[{"GrayLevel", "[", "1", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.625468327383669`"}], ",", "2.0866494908352906`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.090563781888868`"}], ",", "1.8756942178293756`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.120341922495902`"}], ",", "1.8874380996757238`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.941574116506247`"}], ",", "1.8169357798976566`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.885492954791398`"}], ",", "1.665930815203607`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.833469122164289`"}], ",", "1.5258506747626928`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.437633833771388`"}], ",", "1.752558980057622`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.385610001144279`"}], ",", "1.6124788396167078`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.323404800872974`"}], ",", "1.444984198216161`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.132944762259736`"}], ",", "1.3385127986160688`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.907723971439209`"}], ",", "1.212609365054366`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.7487953548704778`"}], ",", "1.1237647319975552`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.5449861062864416`"}], ",", "1.225478831646564`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.3677047963329136`"}], ",", "1.3139537607864202`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.25540050789606`"}], ",", "0.8670736137839185`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.0781191979425326`"}], ",", "0.9555485429237748`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.8431791620705353`"}], ",", "1.0727989345828792`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.5501803235739247`"}], ",", "0.9970600744838627`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.3361919739323085`"}], ",", "0.9417450645012777`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.3305650323209446`"}], ",", "1.4050819058554176`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.1165766826793284`"}], ",", "1.3497668958728326`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.8665861536502801`"}], ",", "1.285145487128138`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.6903580707093142`"}], ",", "1.4613735700691037`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.5377017369491741`"}], ",", "1.614029903829244`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.2958318522952978`"}], ",", "1.2195036854152277`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.143175518535158`"}], ",", "1.3721600191753678`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.9738956793031543`"}], ",", "1.5414398584073712`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.7430884614543581`"}], ",", "1.4655767640216837`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.536063269409981`"}], ",", "1.3975304878668084`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.4990626908119048`"}], ",", "1.8590533894039876`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.2920374987675275`"}], ",", "1.7910071132491123`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.700863802767225`*^-17", ",", "1.6950184845586749`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.2920374987675275`", ",", "1.7910071132491123`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.4990626908119048`", ",", "1.8590533894039876`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.536063269409981`", ",", "1.3975304878668084`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.7430884614543581`", ",", "1.4655767640216837`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.9738956793031543`", ",", "1.5414398584073712`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.1431755185351575`", ",", "1.372160019175368`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.2958318522952976`", ",", "1.219503685415228`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.5377017369491743`", ",", "1.614029903829244`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.6903580707093144`", ",", "1.4613735700691042`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.86658615365028`", ",", "1.2851454871281383`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.1165766826793284`", ",", "1.3497668958728328`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.3305650323209446`", ",", "1.4050819058554176`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.3361919739323085`", ",", "0.9417450645012778`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.5501803235739247`", ",", "0.9970600744838626`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.8431791620705353`", ",", "1.072798934582879`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.078119197942532`", ",", "0.9555485429237747`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.25540050789606`", ",", "0.8670736137839183`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.367704796332913`", ",", "1.3139537607864202`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.5449861062864416`", ",", "1.225478831646564`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.7487953548704773`", ",", "1.1237647319975554`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.907723971439208`", ",", "1.212609365054366`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.132944762259736`", ",", "1.3385127986160688`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.323404800872974`", ",", "1.4449841982161609`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.385610001144279`", ",", "1.6124788396167076`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.437633833771388`", ",", "1.7525589800576218`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.833469122164289`", ",", "1.5258506747626925`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.885492954791398`", ",", "1.6659308152036068`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.941574116506247`", ",", "1.8169357798976564`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.120341922495902`", ",", "1.8874380996757236`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.090563781888868`", ",", "1.8756942178293758`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.625468327383669`", ",", "2.0866494908352906`"}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"RGBColor", "[", 
RowBox[{"0.4056265641025641`", ",", "0.112382`", ",", "0.5834069743589744`"}], "]"}], ",", 
RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.625468327383669`"}], ",", "2.0866494908352906`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.090563781888868`"}], ",", "1.8756942178293756`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.120341922495902`"}], ",", "1.8874380996757238`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.941574116506247`"}], ",", "1.8169357798976566`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.885492954791398`"}], ",", "1.665930815203607`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.833469122164289`"}], ",", "1.5258506747626928`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.437633833771388`"}], ",", "1.752558980057622`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.385610001144279`"}], ",", "1.6124788396167078`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.323404800872974`"}], ",", "1.444984198216161`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.132944762259736`"}], ",", "1.3385127986160688`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.907723971439209`"}], ",", "1.212609365054366`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.7487953548704778`"}], ",", "1.1237647319975552`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.5449861062864416`"}], ",", "1.225478831646564`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.3677047963329136`"}], ",", "1.3139537607864202`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.25540050789606`"}], ",", "0.8670736137839185`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.0781191979425326`"}], ",", "0.9555485429237748`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.8431791620705353`"}], ",", "1.0727989345828792`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.5501803235739247`"}], ",", "0.9970600744838627`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.3361919739323085`"}], ",", "0.9417450645012777`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.3305650323209446`"}], ",", "1.4050819058554176`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.1165766826793284`"}], ",", "1.3497668958728326`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.8665861536502801`"}], ",", "1.285145487128138`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.6903580707093142`"}], ",", "1.4613735700691037`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.5377017369491741`"}], ",", "1.614029903829244`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.2958318522952978`"}], ",", "1.2195036854152277`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.143175518535158`"}], ",", "1.3721600191753678`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.9738956793031543`"}], ",", "1.5414398584073712`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.7430884614543581`"}], ",", "1.4655767640216837`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.536063269409981`"}], ",", "1.3975304878668084`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.4990626908119048`"}], ",", "1.8590533894039876`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.2920374987675275`"}], ",", "1.7910071132491123`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.700863802767225`*^-17", ",", "1.6950184845586749`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.2920374987675275`", ",", "1.7910071132491123`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.4990626908119048`", ",", "1.8590533894039876`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.536063269409981`", ",", "1.3975304878668084`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.7430884614543581`", ",", "1.4655767640216837`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.9738956793031543`", ",", "1.5414398584073712`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.1431755185351575`", ",", "1.372160019175368`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.2958318522952976`", ",", "1.219503685415228`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.5377017369491743`", ",", "1.614029903829244`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.6903580707093144`", ",", "1.4613735700691042`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.86658615365028`", ",", "1.2851454871281383`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.1165766826793284`", ",", "1.3497668958728328`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.3305650323209446`", ",", "1.4050819058554176`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.3361919739323085`", ",", "0.9417450645012778`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.5501803235739247`", ",", "0.9970600744838626`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.8431791620705353`", ",", "1.072798934582879`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.078119197942532`", ",", "0.9555485429237747`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.25540050789606`", ",", "0.8670736137839183`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.367704796332913`", ",", "1.3139537607864202`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.5449861062864416`", ",", "1.225478831646564`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.7487953548704773`", ",", "1.1237647319975554`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.907723971439208`", ",", "1.212609365054366`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.132944762259736`", ",", "1.3385127986160688`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.323404800872974`", ",", "1.4449841982161609`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.385610001144279`", ",", "1.6124788396167076`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.437633833771388`", ",", "1.7525589800576218`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.833469122164289`", ",", "1.5258506747626925`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.885492954791398`", ",", "1.6659308152036068`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.941574116506247`", ",", "1.8169357798976564`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.120341922495902`", ",", "1.8874380996757236`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.090563781888868`", ",", "1.8756942178293758`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.625468327383669`", ",", "2.0866494908352906`"}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.55`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.095912827343816`"}], ",", "1.8778037705594346`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.090563781888868`"}], ",", "1.8756942178293756`"}], "]"}]}], "]"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.6`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"5.571977872834189`", ",", "2.065553963534699`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.572512777379684`", ",", "2.065764918807705`"}], "]"}]}], "]"}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"AbsoluteThickness", "[", "6", "]"}], ",", 
RowBox[{"GrayLevel", "[", "1", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.232697299944735`"}], ",", "2.9357927323213873`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.683915960011633`"}], ",", "2.7641418047351123`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.759367337072038`"}], ",", "2.7877419126791243`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.612955043834751`"}], ",", "2.741946248512996`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.530394749638778`"}], ",", "2.6043821222316006`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.4580446702212235`"}], ",", "2.4838305234468314`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.108374894708096`"}], ",", "2.775674409082494`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.036024815290542`"}], ",", "2.655122810297725`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.9596478238003567`"}], ",", "2.527861465063064`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.766316581745747`"}], ",", "2.486344042669056`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.518793599605292`"}], ",", "2.4331890735469583`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.409887916596164`"}], ",", "2.409801838278896`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.3637297460854794`"}], ",", "2.5155666101097927`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.2953039693713198`"}], ",", "2.672354380973669`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.917083100629736`"}], ",", "2.413964951137207`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.8486573239155764`"}], ",", "2.570752722001084`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.7642226243029806`"}], ",", "2.7642226243029806`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.570752722001084`"}], ",", "2.8486573239155764`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.413964951137207`"}], ",", "2.917083100629736`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.672354380973669`"}], ",", "3.2953039693713198`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.5155666101097927`"}], ",", "3.3637297460854794`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.409801838278896`"}], ",", "3.409887916596164`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.4331890735469583`"}], ",", "3.518793599605292`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.486344042669056`"}], ",", "3.766316581745747`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.527861465063064`"}], ",", "3.9596478238003567`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.655122810297725`"}], ",", "4.036024815290542`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.7756744090824936`"}], ",", "4.108374894708096`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.4838305234468314`"}], ",", "4.4580446702212235`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.6043821222316`"}], ",", "4.530394749638778`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.7419462485129955`"}], ",", "4.612955043834751`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.7877419126791234`"}], ",", "4.759367337072038`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.7641418047351114`"}], ",", "4.683915960011633`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.935792732321386`"}], ",", "5.232697299944736`"}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"RGBColor", "[", 
RowBox[{"0.5714071538461539`", ",", "0.738411076923077`", ",", "0.3901626153846154`"}], "]"}], ",", 
RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.232697299944735`"}], ",", "2.9357927323213873`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.683915960011633`"}], ",", "2.7641418047351123`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.759367337072038`"}], ",", "2.7877419126791243`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.612955043834751`"}], ",", "2.741946248512996`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.530394749638778`"}], ",", "2.6043821222316006`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.4580446702212235`"}], ",", "2.4838305234468314`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.108374894708096`"}], ",", "2.775674409082494`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.036024815290542`"}], ",", "2.655122810297725`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.9596478238003567`"}], ",", "2.527861465063064`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.766316581745747`"}], ",", "2.486344042669056`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.518793599605292`"}], ",", "2.4331890735469583`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.409887916596164`"}], ",", "2.409801838278896`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.3637297460854794`"}], ",", "2.5155666101097927`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.2953039693713198`"}], ",", "2.672354380973669`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.917083100629736`"}], ",", "2.413964951137207`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.8486573239155764`"}], ",", "2.570752722001084`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.7642226243029806`"}], ",", "2.7642226243029806`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.570752722001084`"}], ",", "2.8486573239155764`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.413964951137207`"}], ",", "2.917083100629736`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.672354380973669`"}], ",", "3.2953039693713198`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.5155666101097927`"}], ",", "3.3637297460854794`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.409801838278896`"}], ",", "3.409887916596164`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.4331890735469583`"}], ",", "3.518793599605292`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.486344042669056`"}], ",", "3.766316581745747`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.527861465063064`"}], ",", "3.9596478238003567`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.655122810297725`"}], ",", "4.036024815290542`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.7756744090824936`"}], ",", "4.108374894708096`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.4838305234468314`"}], ",", "4.4580446702212235`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.6043821222316`"}], ",", "4.530394749638778`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.7419462485129955`"}], ",", "4.612955043834751`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.7877419126791234`"}], ",", "4.759367337072038`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.7641418047351114`"}], ",", "4.683915960011633`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.935792732321386`"}], ",", "5.232697299944736`"}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.55`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.689403773410963`"}], ",", "2.765858314010975`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.683915960011633`"}], ",", "2.7641418047351123`"}], "]"}]}], "]"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.6`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.9186276395627586`"}], ",", "5.177819165951425`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.918799290490345`"}], ",", "5.178367947291359`"}], "]"}]}], "]"}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"AbsoluteThickness", "[", "6", "]"}], ",", 
RowBox[{"GrayLevel", "[", "1", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.412457269891825`"}], ",", "4.065737428976294`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.0198843235385615`"}], ",", "3.645604733519826`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.121016111278653`"}], ",", "3.75383626341578`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.042410157491624`"}], ",", "3.6697119457564744`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.9119708899877983`"}], ",", "3.6751750535956167`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.7784305038492967`"}], ",", "3.6807680436845405`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.826370131349266`"}], ",", "3.228365710376895`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.692829745210764`"}], ",", "3.233958700465818`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.557811632792151`"}], ",", "3.2396135812582045`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.440951287356736`"}], ",", "3.122753235822789`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.2809252096453663`"}], ",", "2.9627271581114196`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.2027124674879466`"}], ",", "2.8845144159540004`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.26109108101424`"}], ",", "2.750748266405607`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.3295168577284`"}], ",", "2.5939604955417304`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.882870212272656`"}], ",", "2.492358836569146`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.9512959889868156`"}], ",", "2.3355710657052695`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.0295059253707093`"}], ",", "2.156364308049295`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.931860289802899`"}], ",", "1.9558978483469363`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.850078569891847`"}], ",", "1.788000002594749`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.295528784124747`"}], ",", "1.6748912464358086`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.213747064213695`"}], ",", "1.506993400683621`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.168213466072065`"}], ",", "1.4135129377434885`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.27906414135615`"}], ",", "1.3581912253563484`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.4563454513096774`"}], ",", "1.269716296216492`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.1667598529192964`"}], ",", "0.9113110783538466`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.3440411628728244`"}], ",", "0.8228361492139903`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.5732857810182854`"}], ",", "0.7084281422366627`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.6514651604305377`"}], ",", "0.48941915576473916`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.713529641685961`"}], ",", "0.3155538828776333`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.106304618587768`"}], ",", "0.5537724815578954`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.168369099843192`"}], ",", "0.37990720867078953`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.223666143290854`"}], ",", "0.22499999999999998`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.340717866582728`"}], ",", "0.22499999999999995`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.5769803237032765`"}], ",", "0.22499999999999995`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.757734777058982`"}], ",", "0.2249999999999999`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.859867612406135`"}], ",", "0.3297742949133458`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.956076054853737`"}], ",", "0.42847097446694726`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.230205871405438`"}], ",", "0.06501242330105964`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.326414313853039`"}], ",", "0.1637091028546611`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.425278964510363`"}], ",", "0.2651306880800834`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.552517721454105`"}], ",", "0.2606666559013282`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.420343535739508`"}], ",", "0.26530384218326897`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.994989984023514`"}], ",", "0.24514300205747794`"}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"RGBColor", "[", 
RowBox[{"0.33984112820512824`", ",", "0.115998`", ",", "0.6397979487179487`"}], "]"}], ",", 
RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.412457269891825`"}], ",", "4.065737428976294`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.0198843235385615`"}], ",", "3.645604733519826`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.121016111278653`"}], ",", "3.75383626341578`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.042410157491624`"}], ",", "3.6697119457564744`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.9119708899877983`"}], ",", "3.6751750535956167`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.7784305038492967`"}], ",", "3.6807680436845405`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.826370131349266`"}], ",", "3.228365710376895`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.692829745210764`"}], ",", "3.233958700465818`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.557811632792151`"}], ",", "3.2396135812582045`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.440951287356736`"}], ",", "3.122753235822789`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.2809252096453663`"}], ",", "2.9627271581114196`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.2027124674879466`"}], ",", "2.8845144159540004`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.26109108101424`"}], ",", "2.750748266405607`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.3295168577284`"}], ",", "2.5939604955417304`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.882870212272656`"}], ",", "2.492358836569146`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.9512959889868156`"}], ",", "2.3355710657052695`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.0295059253707093`"}], ",", "2.156364308049295`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.931860289802899`"}], ",", "1.9558978483469363`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.850078569891847`"}], ",", "1.788000002594749`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.295528784124747`"}], ",", "1.6748912464358086`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.213747064213695`"}], ",", "1.506993400683621`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.168213466072065`"}], ",", "1.4135129377434885`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.27906414135615`"}], ",", "1.3581912253563484`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.4563454513096774`"}], ",", "1.269716296216492`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.1667598529192964`"}], ",", "0.9113110783538466`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.3440411628728244`"}], ",", "0.8228361492139903`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.5732857810182854`"}], ",", "0.7084281422366627`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.6514651604305377`"}], ",", "0.48941915576473916`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.713529641685961`"}], ",", "0.3155538828776333`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.106304618587768`"}], ",", "0.5537724815578954`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.168369099843192`"}], ",", "0.37990720867078953`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.223666143290854`"}], ",", "0.22499999999999998`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.340717866582728`"}], ",", "0.22499999999999995`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.5769803237032765`"}], ",", "0.22499999999999995`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.757734777058982`"}], ",", "0.2249999999999999`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.859867612406135`"}], ",", "0.3297742949133458`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.956076054853737`"}], ",", "0.42847097446694726`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.230205871405438`"}], ",", "0.06501242330105964`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.326414313853039`"}], ",", "0.1637091028546611`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.425278964510363`"}], ",", "0.2651306880800834`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.552517721454105`"}], ",", "0.2606666559013282`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.420343535739508`"}], ",", "0.26530384218326897`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.994989984023514`"}], ",", "0.24514300205747794`"}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.55`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.023810053002094`"}], ",", "3.6498060604743907`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.0198843235385615`"}], ",", "3.645604733519826`"}], "]"}]}], "]"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.6`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.937525339195113`"}], ",", "0.24715908607005704`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.938099985643397`"}], ",", "0.24713892522993128`"}], "]"}]}], "]"}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"AbsoluteThickness", "[", "6", "]"}], ",", 
RowBox[{"GrayLevel", "[", "1", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.7213535018861736`"}], ",", "4.706540992491142`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.3012208064297046`"}], ",", "4.313968046137879`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.4466052619219227`"}], ",", "4.449815612070672`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.414994675327784`"}], ",", "4.42027860804928`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.384032577601118`"}], ",", "4.4402027624290294`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.2821419898847535`"}], ",", "4.505769502041631`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.0895738751502386`"}], ",", "4.09456676191245`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.987683287433874`"}], ",", "4.160133501525051`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.926991182366152`"}], ",", "4.1991889583508915`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.8359502084748778`"}], ",", "4.144549934416873`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.715398609690109`"}], ",", "4.072199854999319`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.544106322839216`"}], ",", "4.49421970993`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.4235547240544473`"}], ",", "4.421869630512447`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.4191156427522578`"}], ",", "4.41920547766842`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.410087228747838`"}], ",", "4.436871834032556`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.3422935705897783`"}], ",", "4.569527129155523`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.975485077225406`"}], ",", "4.298418514300862`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.9076914190673464`"}], ",", "4.43107380942383`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.8801268587841342`"}], ",", "4.48501078492645`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.8225990502780791`"}], ",", "4.463645750084942`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.682518909837165`"}], ",", "4.4116219174578335`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.5958907449831499`"}], ",", "4.859481038477844`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.4558106045422357`"}], ",", "4.807457205850735`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.441296144553828`"}], ",", "4.802066735547571`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.4393181625720595`"}], ",", "4.809314635242217`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.4011762060080262`"}], ",", "4.949077827162962`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.9861229637875515`"}], ",", "4.7607219252409`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.9479810072235182`"}], ",", "4.900485117161646`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.9172940819856185`"}], ",", "5.012930911972457`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.8395530296795505`"}], ",", "5.029557804904257`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.7185907705356107`"}], ",", "5.0554286475532155`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.8731873207201027`"}], ",", "5.482541277699172`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.752225061576163`"}], ",", "5.508412120348131`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.71219051292046`"}], ",", "5.516974522506654`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.7103899632540291`"}], ",", "5.568295770248202`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.7168287357507456`"}], ",", "5.384770791950604`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.6966678956249556`"}], ",", "5.95941724023461`"}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"RGBColor", "[", 
RowBox[{"0.6101481025641026`", ",", "0.7436891025641026`", ",", "0.35706438461538464`"}], "]"}], ",", 
RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.7213535018861736`"}], ",", "4.706540992491142`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.3012208064297046`"}], ",", "4.313968046137879`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.4466052619219227`"}], ",", "4.449815612070672`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.414994675327784`"}], ",", "4.42027860804928`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.384032577601118`"}], ",", "4.4402027624290294`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.2821419898847535`"}], ",", "4.505769502041631`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.0895738751502386`"}], ",", "4.09456676191245`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.987683287433874`"}], ",", "4.160133501525051`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.926991182366152`"}], ",", "4.1991889583508915`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.8359502084748778`"}], ",", "4.144549934416873`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.715398609690109`"}], ",", "4.072199854999319`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.544106322839216`"}], ",", "4.49421970993`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.4235547240544473`"}], ",", "4.421869630512447`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.4191156427522578`"}], ",", "4.41920547766842`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.410087228747838`"}], ",", "4.436871834032556`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.3422935705897783`"}], ",", "4.569527129155523`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.975485077225406`"}], ",", "4.298418514300862`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.9076914190673464`"}], ",", "4.43107380942383`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.8801268587841342`"}], ",", "4.48501078492645`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.8225990502780791`"}], ",", "4.463645750084942`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.682518909837165`"}], ",", "4.4116219174578335`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.5958907449831499`"}], ",", "4.859481038477844`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.4558106045422357`"}], ",", "4.807457205850735`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.441296144553828`"}], ",", "4.802066735547571`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.4393181625720595`"}], ",", "4.809314635242217`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.4011762060080262`"}], ",", "4.949077827162962`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.9861229637875515`"}], ",", "4.7607219252409`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.9479810072235182`"}], ",", "4.900485117161646`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.9172940819856185`"}], ",", "5.012930911972457`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.8395530296795505`"}], ",", "5.029557804904257`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.7185907705356107`"}], ",", "5.0554286475532155`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.8731873207201027`"}], ",", "5.482541277699172`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.752225061576163`"}], ",", "5.508412120348131`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.71219051292046`"}], ",", "5.516974522506654`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.7103899632540291`"}], ",", "5.568295770248202`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.7168287357507456`"}], ",", "5.384770791950604`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.6966678956249556`"}], ",", "5.95941724023461`"}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.55`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.305422133384269`"}], ",", "4.317893775601412`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.3012208064297046`"}], ",", "4.313968046137879`"}], "]"}]}], "]"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.6`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.6986839796375346`"}], ",", "5.90195259540621`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.6986638187974088`"}], ",", "5.902527241854494`"}], "]"}]}], "]"}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"AbsoluteThickness", "[", "6", "]"}], ",", 
RowBox[{"GrayLevel", "[", "1", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.3314266652392828`"}], ",", "4.990149935035287`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.1597757376530082`"}], ",", "4.441368595102184`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.217222961322421`"}], ",", "4.625031828526258`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.1970471396401594`"}], ",", "4.560528160455617`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.231196696026571`"}], ",", "4.538552871847932`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.3330872837429353`"}], ",", "4.472986132235331`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.038628581292057`"}], ",", "4.12735013171875`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.1405191690084213`"}], ",", "4.061783392106149`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.220666111545952`"}], ",", "4.010208719411818`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.2255692153324325`"}], ",", "3.8931403244185168`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.2311622054213562`"}], ",", "3.759599938280015`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.677971548640079`"}], ",", "3.8452006969185475`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.6835645387290024`"}], ",", "3.7116603107800454`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.6846939541064123`"}], ",", "3.6846939541064123`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.7116603107800454`"}], ",", "3.6835645387290024`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.8452006969185475`"}], ",", "3.677971548640079`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.759599938280015`"}], ",", "3.2311622054213562`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.8931403244185168`"}], ",", "3.2255692153324325`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.010208719411818`"}], ",", "3.220666111545952`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.061783392106149`"}], ",", "3.140519169008421`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.12735013171875`"}], ",", "3.0386285812920564`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.472986132235331`"}], ",", "3.333087283742936`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.538552871847932`"}], ",", "3.2311966960265712`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.5605281604556165`"}], ",", "3.1970471396401603`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.625031828526258`"}], ",", "3.2172229613224217`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.441368595102183`"}], ",", "3.1597757376530087`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.990149935035285`"}], ",", "3.3314266652392837`"}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"RGBColor", "[", 
RowBox[{"0.29713723076923076`", ",", "0.1424583076923077`", ",", "0.6886266153846153`"}], "]"}], ",", 
RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.3314266652392828`"}], ",", "4.990149935035287`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.1597757376530082`"}], ",", "4.441368595102184`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.217222961322421`"}], ",", "4.625031828526258`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.1970471396401594`"}], ",", "4.560528160455617`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.231196696026571`"}], ",", "4.538552871847932`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.3330872837429353`"}], ",", "4.472986132235331`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.038628581292057`"}], ",", "4.12735013171875`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.1405191690084213`"}], ",", "4.061783392106149`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.220666111545952`"}], ",", "4.010208719411818`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.2255692153324325`"}], ",", "3.8931403244185168`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.2311622054213562`"}], ",", "3.759599938280015`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.677971548640079`"}], ",", "3.8452006969185475`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.6835645387290024`"}], ",", "3.7116603107800454`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.6846939541064123`"}], ",", "3.6846939541064123`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.7116603107800454`"}], ",", "3.6835645387290024`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.8452006969185475`"}], ",", "3.677971548640079`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.759599938280015`"}], ",", "3.2311622054213562`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.8931403244185168`"}], ",", "3.2255692153324325`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.010208719411818`"}], ",", "3.220666111545952`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.061783392106149`"}], ",", "3.140519169008421`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.12735013171875`"}], ",", "3.0386285812920564`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.472986132235331`"}], ",", "3.333087283742936`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.538552871847932`"}], ",", "3.2311966960265712`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.5605281604556165`"}], ",", "3.1970471396401603`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.625031828526258`"}], ",", "3.2172229613224217`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.441368595102183`"}], ",", "3.1597757376530087`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.990149935035285`"}], ",", "3.3314266652392837`"}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.55`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.161492246928871`"}], ",", "4.446856408501516`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.1597757376530082`"}], ",", "4.441368595102184`"}], "]"}]}], "]"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.6`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.935271801041975`"}], ",", "3.3142615724806563`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.935820582381909`"}], ",", "3.3144332234082423`"}], "]"}]}], "]"}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"AbsoluteThickness", "[", "6", "]"}], ",", 
RowBox[{"GrayLevel", "[", "1", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.502453717006254`"}], ",", "5.4532307299656395`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.2914984440003394`"}], ",", "4.918326184470838`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.3060590483238292`"}], ",", "4.955246491447795`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.235980967994354`"}], ",", "4.777554399784672`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.3083967415107485`"}], ",", "4.635854776717006`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.376190399668808`"}], ",", "4.503199481594039`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.9415882481463762`"}], ",", "4.364746161862346`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.009381906304436`"}], ",", "4.232090866739379`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.0915718490594326`"}], ",", "4.071265630153326`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.04637463465153`"}], ",", "3.8607989611014095`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.993219665529432`"}], ",", "3.6132759789609548`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.9542004835865456`"}], ",", "3.4315781163773234`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.7588401693119025`"}], ",", "3.3364196440802725`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.5909423235597149`"}], ",", "3.2546379241692205`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.8719489254708426`"}], ",", "2.8909694298473734`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.7040510797186552`"}], ",", "2.8091877099363214`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.5035595759978457`"}], ",", "2.7115298756241306`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.4327394108467102`"}], ",", "2.4375592071417524`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.3497668958728328`"}], ",", "2.1165766826793284`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.2851454871281383`"}], ",", "1.8665861536502801`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.4613735700691042`"}], ",", "1.690358070709314`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.614029903829244`"}], ",", "1.537701736949174`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.219503685415228`"}], ",", "1.2958318522952978`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.372160019175368`"}], ",", "1.1431755185351575`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.5414398584073714`"}], ",", "0.9738956793031541`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.465576764021684`"}], ",", "0.7430884614543579`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.3975304878668087`"}], ",", "0.5360632694099808`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.8590533894039876`"}], ",", "0.4990626908119045`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.7910071132491123`"}], ",", "0.2920374987675275`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.6950184845586747`"}], ",", "9.125635551363808`*^-17"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.791007113249112`"}], ",", 
RowBox[{"-", "0.29203749876752744`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.8590533894039873`"}], ",", 
RowBox[{"-", "0.4990626908119046`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.3975304878668087`"}], ",", 
RowBox[{"-", "0.5360632694099807`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.465576764021684`"}], ",", 
RowBox[{"-", "0.7430884614543579`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.541439858407371`"}], ",", 
RowBox[{"-", "0.9738956793031541`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.3721600191753678`"}], ",", 
RowBox[{"-", "1.1431755185351575`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.2195036854152275`"}], ",", 
RowBox[{"-", "1.2958318522952976`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.6140299038292438`"}], ",", 
RowBox[{"-", "1.5377017369491737`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.4613735700691037`"}], ",", 
RowBox[{"-", "1.690358070709314`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.285145487128138`"}], ",", 
RowBox[{"-", "1.86658615365028`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.3497668958728326`"}], ",", 
RowBox[{"-", "2.1165766826793284`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.43273941084671`"}], ",", 
RowBox[{"-", "2.4375592071417524`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.5035595759978455`"}], ",", 
RowBox[{"-", "2.7115298756241306`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.704051079718655`"}], ",", 
RowBox[{"-", "2.8091877099363214`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.8719489254708426`"}], ",", 
RowBox[{"-", "2.8909694298473734`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.5909423235597149`"}], ",", 
RowBox[{"-", "3.2546379241692205`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.7588401693119022`"}], ",", 
RowBox[{"-", "3.3364196440802725`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.9542004835865456`"}], ",", 
RowBox[{"-", "3.4315781163773234`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.993219665529432`"}], ",", 
RowBox[{"-", "3.6132759789609548`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.04637463465153`"}], ",", 
RowBox[{"-", "3.8607989611014095`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.0915718490594326`"}], ",", 
RowBox[{"-", "4.071265630153326`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.0093819063044354`"}], ",", 
RowBox[{"-", "4.232090866739379`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.9415882481463758`"}], ",", 
RowBox[{"-", "4.364746161862346`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.3761903996688076`"}], ",", 
RowBox[{"-", "4.503199481594039`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.308396741510748`"}], ",", 
RowBox[{"-", "4.635854776717006`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.2359809679943536`"}], ",", 
RowBox[{"-", "4.777554399784672`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.3060590483238292`"}], ",", 
RowBox[{"-", "4.955246491447795`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.2914984440003394`"}], ",", 
RowBox[{"-", "4.918326184470839`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.5024537170062544`"}], ",", 
RowBox[{"-", "5.45323072996564`"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"RGBColor", "[", 
RowBox[{"0.6501017435897436`", ",", "0.7432267435897436`", ",", "0.3326865384615385`"}], "]"}], ",", 
RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.502453717006254`"}], ",", "5.4532307299656395`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.2914984440003394`"}], ",", "4.918326184470838`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.3060590483238292`"}], ",", "4.955246491447795`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.235980967994354`"}], ",", "4.777554399784672`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.3083967415107485`"}], ",", "4.635854776717006`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.376190399668808`"}], ",", "4.503199481594039`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.9415882481463762`"}], ",", "4.364746161862346`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.009381906304436`"}], ",", "4.232090866739379`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.0915718490594326`"}], ",", "4.071265630153326`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.04637463465153`"}], ",", "3.8607989611014095`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.993219665529432`"}], ",", "3.6132759789609548`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.9542004835865456`"}], ",", "3.4315781163773234`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.7588401693119025`"}], ",", "3.3364196440802725`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.5909423235597149`"}], ",", "3.2546379241692205`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.8719489254708426`"}], ",", "2.8909694298473734`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.7040510797186552`"}], ",", "2.8091877099363214`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.5035595759978457`"}], ",", "2.7115298756241306`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.4327394108467102`"}], ",", "2.4375592071417524`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.3497668958728328`"}], ",", "2.1165766826793284`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.2851454871281383`"}], ",", "1.8665861536502801`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.4613735700691042`"}], ",", "1.690358070709314`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.614029903829244`"}], ",", "1.537701736949174`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.219503685415228`"}], ",", "1.2958318522952978`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.372160019175368`"}], ",", "1.1431755185351575`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.5414398584073714`"}], ",", "0.9738956793031541`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.465576764021684`"}], ",", "0.7430884614543579`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.3975304878668087`"}], ",", "0.5360632694099808`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.8590533894039876`"}], ",", "0.4990626908119045`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.7910071132491123`"}], ",", "0.2920374987675275`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.6950184845586747`"}], ",", "9.125635551363808`*^-17"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.791007113249112`"}], ",", 
RowBox[{"-", "0.29203749876752744`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.8590533894039873`"}], ",", 
RowBox[{"-", "0.4990626908119046`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.3975304878668087`"}], ",", 
RowBox[{"-", "0.5360632694099807`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.465576764021684`"}], ",", 
RowBox[{"-", "0.7430884614543579`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.541439858407371`"}], ",", 
RowBox[{"-", "0.9738956793031541`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.3721600191753678`"}], ",", 
RowBox[{"-", "1.1431755185351575`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.2195036854152275`"}], ",", 
RowBox[{"-", "1.2958318522952976`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.6140299038292438`"}], ",", 
RowBox[{"-", "1.5377017369491737`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.4613735700691037`"}], ",", 
RowBox[{"-", "1.690358070709314`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.285145487128138`"}], ",", 
RowBox[{"-", "1.86658615365028`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.3497668958728326`"}], ",", 
RowBox[{"-", "2.1165766826793284`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.43273941084671`"}], ",", 
RowBox[{"-", "2.4375592071417524`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.5035595759978455`"}], ",", 
RowBox[{"-", "2.7115298756241306`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.704051079718655`"}], ",", 
RowBox[{"-", "2.8091877099363214`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.8719489254708426`"}], ",", 
RowBox[{"-", "2.8909694298473734`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.5909423235597149`"}], ",", 
RowBox[{"-", "3.2546379241692205`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.7588401693119022`"}], ",", 
RowBox[{"-", "3.3364196440802725`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.9542004835865456`"}], ",", 
RowBox[{"-", "3.4315781163773234`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.993219665529432`"}], ",", 
RowBox[{"-", "3.6132759789609548`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.04637463465153`"}], ",", 
RowBox[{"-", "3.8607989611014095`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.0915718490594326`"}], ",", 
RowBox[{"-", "4.071265630153326`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.0093819063044354`"}], ",", 
RowBox[{"-", "4.232090866739379`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.9415882481463758`"}], ",", 
RowBox[{"-", "4.364746161862346`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.3761903996688076`"}], ",", 
RowBox[{"-", "4.503199481594039`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.308396741510748`"}], ",", 
RowBox[{"-", "4.635854776717006`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.2359809679943536`"}], ",", 
RowBox[{"-", "4.777554399784672`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.3060590483238292`"}], ",", 
RowBox[{"-", "4.955246491447795`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.2914984440003394`"}], ",", 
RowBox[{"-", "4.918326184470839`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.5024537170062544`"}], ",", 
RowBox[{"-", "5.45323072996564`"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.55`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.2936079967303984`"}], ",", "4.923675229925785`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.2914984440003394`"}], ",", "4.918326184470838`"}], "]"}]}], "]"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.6`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.481358189705663`"}], ",", 
RowBox[{"-", "5.3997402754161605`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.481569144978669`"}], ",", 
RowBox[{"-", "5.400275179961655`"}]}], "]"}]}], "]"}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"AbsoluteThickness", "[", "6", "]"}], ",", 
RowBox[{"GrayLevel", "[", "1", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.622523489444356`"}], ",", "5.776453715403709`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.3736898228537227`"}], ",", "5.258084342879577`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.4069670041129836`"}], ",", "5.327407243615166`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.3374499045855304`"}], ",", "5.182589479381409`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.3821052277260097`"}], ",", "5.018959423123335`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.420247184290043`"}], ",", "4.879196231202589`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.9670519855055346`"}], ",", "4.830603521201273`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.005193942069568`"}], ",", "4.690840329280528`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.0477254785236871`"}], ",", "4.534992443445363`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.9457214756890346`"}], ",", "4.352523851959166`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.8198180421273316`"}], ",", "4.1273030611386385`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.7657738313227983`"}], ",", "4.030626746979953`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.6407051180014484`"}], ",", "4.075272377960057`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.4668398451143425`"}], ",", "4.1373368592154804`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.4024865193211864`"}], ",", "3.6824974010582494`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.22862124643408055`"}], ",", "3.7445618823136724`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.9512632723063156`*^-17", ",", "3.8261725388196024`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.22862124643408055`", ",", "3.7445618823136724`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.4024865193211864`", ",", "3.6824974010582494`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.4668398451143425`", ",", "4.1373368592154804`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.6407051180014484`", ",", "4.075272377960057`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.7657738313227983`", ",", "4.030626746979953`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.8198180421273316`", ",", "4.1273030611386385`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.9457214756890346`", ",", "4.352523851959166`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.0477254785236871`", ",", "4.534992443445362`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.0051939420695677`", ",", "4.690840329280527`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.9670519855055344`", ",", "4.830603521201272`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.4202471842900426`", ",", "4.87919623120259`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.3821052277260093`", ",", "5.018959423123336`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.3374499045855295`", ",", "5.18258947938141`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.4069670041129827`", ",", "5.327407243615167`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.3736898228537213`", ",", "5.2580843428795765`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.6225234894443537`", ",", "5.776453715403708`"}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"RGBColor", "[", 
RowBox[{"0.272385641025641`", ",", "0.18668641025641025`", ",", "0.7315734871794871`"}], "]"}], ",", 
RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.622523489444356`"}], ",", "5.776453715403709`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.3736898228537227`"}], ",", "5.258084342879577`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.4069670041129836`"}], ",", "5.327407243615166`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.3374499045855304`"}], ",", "5.182589479381409`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.3821052277260097`"}], ",", "5.018959423123335`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.420247184290043`"}], ",", "4.879196231202589`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.9670519855055346`"}], ",", "4.830603521201273`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.005193942069568`"}], ",", "4.690840329280528`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.0477254785236871`"}], ",", "4.534992443445363`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.9457214756890346`"}], ",", "4.352523851959166`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.8198180421273316`"}], ",", "4.1273030611386385`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.7657738313227983`"}], ",", "4.030626746979953`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.6407051180014484`"}], ",", "4.075272377960057`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.4668398451143425`"}], ",", "4.1373368592154804`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.4024865193211864`"}], ",", "3.6824974010582494`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.22862124643408055`"}], ",", "3.7445618823136724`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.9512632723063156`*^-17", ",", "3.8261725388196024`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.22862124643408055`", ",", "3.7445618823136724`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.4024865193211864`", ",", "3.6824974010582494`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.4668398451143425`", ",", "4.1373368592154804`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.6407051180014484`", ",", "4.075272377960057`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.7657738313227983`", ",", "4.030626746979953`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.8198180421273316`", ",", "4.1273030611386385`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.9457214756890346`", ",", "4.352523851959166`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.0477254785236871`", ",", "4.534992443445362`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.0051939420695677`", ",", "4.690840329280527`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.9670519855055344`", ",", "4.830603521201272`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.4202471842900426`", ",", "4.87919623120259`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.3821052277260093`", ",", "5.018959423123336`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.3374499045855295`", ",", "5.18258947938141`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.4069670041129827`", ",", "5.327407243615167`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.3736898228537213`", ",", "5.2580843428795765`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.6225234894443537`", ",", "5.776453715403708`"}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.55`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.376178159519629`"}], ",", "5.263268036604819`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.3736898228537227`"}], ",", "5.258084342879577`"}], "]"}]}], "]"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.6`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.5976401227852903`", ",", "5.7246167781512955`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.5978889564518812`", ",", "5.72513514752382`"}], "]"}]}], "]"}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"AbsoluteThickness", "[", "6", "]"}], ",", 
RowBox[{"GrayLevel", "[", "1", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.2451430020574796`"}], ",", "5.994989984023514`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.26530384218326963`"}], ",", "5.420343535739508`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.2606666559013291`"}], ",", "5.552517721454105`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.265130688080084`"}], ",", "5.425278964510363`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.16370910285466148`"}], ",", "5.326414313853039`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.06501242330105997`"}], ",", "5.230205871405438`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.4284709744669475`"}], ",", "4.956076054853737`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.329774294913346`"}], ",", "4.859867612406135`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.22500000000000006`"}], ",", "4.757734777058982`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.22500000000000003`"}], ",", "4.5769803237032765`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.225`"}], ",", "4.340717866582728`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.22500000000000006`"}], ",", "4.223666143290854`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.37990720867078964`"}], ",", "4.168369099843192`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.5537724815578955`"}], ",", "4.106304618587768`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.3155538828776334`"}], ",", "3.713529641685961`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.48941915576473927`"}], ",", "3.6514651604305377`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.7084281422366627`"}], ",", "3.5732857810182854`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.8228361492139905`"}], ",", "3.3440411628728244`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.9113110783538468`"}], ",", "3.1667598529192964`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.269716296216492`"}], ",", "3.4563454513096774`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.3581912253563484`"}], ",", "3.27906414135615`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.4135129377434887`"}], ",", "3.1682134660720656`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.5069934006836212`"}], ",", "3.213747064213695`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.6748912464358086`"}], ",", "3.295528784124747`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.788000002594749`"}], ",", "2.850078569891847`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.9558978483469365`"}], ",", "2.931860289802899`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.156364308049295`"}], ",", "3.0295059253707093`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.3355710657052695`"}], ",", "2.9512959889868156`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.492358836569146`"}], ",", "2.882870212272656`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.5939604955417304`"}], ",", "3.3295168577284`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.750748266405607`"}], ",", "3.26109108101424`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.8845144159540004`"}], ",", "3.2027124674879466`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.9627271581114196`"}], ",", "3.2809252096453663`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.122753235822789`"}], ",", "3.440951287356736`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.2396135812582045`"}], ",", "3.557811632792151`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.233958700465818`"}], ",", "3.692829745210764`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.228365710376895`"}], ",", "3.826370131349266`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.6807680436845405`"}], ",", "3.7784305038492967`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.6751750535956167`"}], ",", "3.9119708899877983`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.6697119457564744`"}], ",", "4.042410157491623`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.753836263415781`"}], ",", "4.121016111278653`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.645604733519826`"}], ",", "4.019884323538562`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.065737428976295`"}], ",", "4.412457269891825`"}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"RGBColor", "[", 
RowBox[{"0.6900553846153846`", ",", "0.7427643846153846`", ",", "0.3083086923076923`"}], "]"}], ",", 
RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.2451430020574796`"}], ",", "5.994989984023514`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.26530384218326963`"}], ",", "5.420343535739508`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.2606666559013291`"}], ",", "5.552517721454105`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.265130688080084`"}], ",", "5.425278964510363`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.16370910285466148`"}], ",", "5.326414313853039`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.06501242330105997`"}], ",", "5.230205871405438`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.4284709744669475`"}], ",", "4.956076054853737`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.329774294913346`"}], ",", "4.859867612406135`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.22500000000000006`"}], ",", "4.757734777058982`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.22500000000000003`"}], ",", "4.5769803237032765`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.225`"}], ",", "4.340717866582728`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.22500000000000006`"}], ",", "4.223666143290854`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.37990720867078964`"}], ",", "4.168369099843192`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.5537724815578955`"}], ",", "4.106304618587768`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.3155538828776334`"}], ",", "3.713529641685961`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.48941915576473927`"}], ",", "3.6514651604305377`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.7084281422366627`"}], ",", "3.5732857810182854`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.8228361492139905`"}], ",", "3.3440411628728244`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.9113110783538468`"}], ",", "3.1667598529192964`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.269716296216492`"}], ",", "3.4563454513096774`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.3581912253563484`"}], ",", "3.27906414135615`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.4135129377434887`"}], ",", "3.1682134660720656`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.5069934006836212`"}], ",", "3.213747064213695`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.6748912464358086`"}], ",", "3.295528784124747`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.788000002594749`"}], ",", "2.850078569891847`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.9558978483469365`"}], ",", "2.931860289802899`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.156364308049295`"}], ",", "3.0295059253707093`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.3355710657052695`"}], ",", "2.9512959889868156`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.492358836569146`"}], ",", "2.882870212272656`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.5939604955417304`"}], ",", "3.3295168577284`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.750748266405607`"}], ",", "3.26109108101424`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.8845144159540004`"}], ",", "3.2027124674879466`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.9627271581114196`"}], ",", "3.2809252096453663`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.122753235822789`"}], ",", "3.440951287356736`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.2396135812582045`"}], ",", "3.557811632792151`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.233958700465818`"}], ",", "3.692829745210764`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.228365710376895`"}], ",", "3.826370131349266`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.6807680436845405`"}], ",", "3.7784305038492967`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.6751750535956167`"}], ",", "3.9119708899877983`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.6697119457564744`"}], ",", "4.042410157491623`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.753836263415781`"}], ",", "4.121016111278653`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.645604733519826`"}], ",", "4.019884323538562`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.065737428976295`"}], ",", "4.412457269891825`"}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.55`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.26510223378201175`"}], ",", "5.426090000222348`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.26530384218326963`"}], ",", "5.420343535739508`"}], "]"}]}], "]"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.6`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.023724159430648`"}], ",", "4.373199975256499`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.024144292126104`"}], ",", "4.373592548202852`"}], "]"}]}], "]"}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"AbsoluteThickness", "[", "6", "]"}], ",", 
RowBox[{"GrayLevel", "[", "1", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"0.6966678956249561`", ",", "5.959417240234609`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.7168287357507455`", ",", "5.384770791950603`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.7103899632540293`", ",", "5.568295770248202`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.71219051292046`", ",", "5.516974522506654`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.7522250615761626`", ",", "5.508412120348131`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.8731873207201023`", ",", "5.482541277699172`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.7185907705356104`", ",", "5.0554286475532155`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.8395530296795499`", ",", "5.029557804904257`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.917294081985618`", ",", "5.012930911972457`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.9479810072235177`", ",", "4.9004851171616455`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.986122963787551`", ",", "4.760721925240899`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.401176206008026`", ",", "4.949077827162963`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.4393181625720592`", ",", "4.809314635242218`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.4412961445538277`", ",", "4.802066735547571`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.4558106045422357`", ",", "4.807457205850735`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.5958907449831499`", ",", "4.859481038477844`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.682518909837165`", ",", "4.4116219174578335`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.8225990502780791`", ",", "4.463645750084942`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.8801268587841342`", ",", "4.48501078492645`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.9076914190673464`", ",", "4.43107380942383`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.975485077225406`", ",", "4.298418514300862`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.3422935705897783`", ",", "4.569527129155523`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.410087228747838`", ",", "4.436871834032556`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.4191156427522578`", ",", "4.41920547766842`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.4235547240544473`", ",", "4.421869630512447`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.5441063228392164`", ",", "4.49421970993`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.715398609690109`", ",", "4.072199854999319`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.835950208474878`", ",", "4.144549934416873`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.926991182366152`", ",", "4.1991889583508915`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.9876832874338737`", ",", "4.160133501525051`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.0895738751502386`", ",", "4.09456676191245`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.282141989884754`", ",", "4.505769502041631`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.3840325776011184`", ",", "4.4402027624290294`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.4149946753277836`", ",", "4.420278608049281`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.4466052619219214`", ",", "4.4498156120706716`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.301220806429705`", ",", "4.313968046137879`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.7213535018861728`", ",", "4.706540992491144`"}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"RGBColor", "[", 
RowBox[{"0.25038707692307693`", ",", "0.23235297435897437`", ",", "0.7715587692307692`"}], "]"}], ",", 
RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"0.6966678956249561`", ",", "5.959417240234609`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.7168287357507455`", ",", "5.384770791950603`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.7103899632540293`", ",", "5.568295770248202`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.71219051292046`", ",", "5.516974522506654`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.7522250615761626`", ",", "5.508412120348131`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.8731873207201023`", ",", "5.482541277699172`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.7185907705356104`", ",", "5.0554286475532155`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.8395530296795499`", ",", "5.029557804904257`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.917294081985618`", ",", "5.012930911972457`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.9479810072235177`", ",", "4.9004851171616455`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.986122963787551`", ",", "4.760721925240899`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.401176206008026`", ",", "4.949077827162963`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.4393181625720592`", ",", "4.809314635242218`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.4412961445538277`", ",", "4.802066735547571`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.4558106045422357`", ",", "4.807457205850735`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.5958907449831499`", ",", "4.859481038477844`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.682518909837165`", ",", "4.4116219174578335`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.8225990502780791`", ",", "4.463645750084942`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.8801268587841342`", ",", "4.48501078492645`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.9076914190673464`", ",", "4.43107380942383`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.975485077225406`", ",", "4.298418514300862`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.3422935705897783`", ",", "4.569527129155523`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.410087228747838`", ",", "4.436871834032556`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.4191156427522578`", ",", "4.41920547766842`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.4235547240544473`", ",", "4.421869630512447`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.5441063228392164`", ",", "4.49421970993`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.715398609690109`", ",", "4.072199854999319`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.835950208474878`", ",", "4.144549934416873`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.926991182366152`", ",", "4.1991889583508915`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.9876832874338737`", ",", "4.160133501525051`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.0895738751502386`", ",", "4.09456676191245`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.282141989884754`", ",", "4.505769502041631`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.3840325776011184`", ",", "4.4402027624290294`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.4149946753277836`", ",", "4.420278608049281`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.4466052619219214`", ",", "4.4498156120706716`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.301220806429705`", ",", "4.313968046137879`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.7213535018861728`", ",", "4.706540992491144`"}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.55`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"0.7166271273494876`", ",", "5.390517256433443`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.7168287357507455`", ",", "5.384770791950603`"}], "]"}]}], "]"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.6`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"3.679340232340526`", ",", "4.667283697855817`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.6797603650359827`", ",", "4.667676270802171`"}], "]"}]}], "]"}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"AbsoluteThickness", "[", "6", "]"}], ",", 
RowBox[{"GrayLevel", "[", "1", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.174911282983782`", ",", "5.883840877956965`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.9260776163931498`", ",", "5.365471505432834`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.0012866256158364`", ",", "5.52214663486001`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.9721179061245108`", ",", "5.461382466461022`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.933668450292072`", ",", "5.4696058563746925`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.8127061911481325`", ",", "5.495476699023651`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.7790719001075802`", ",", "5.0424932262287365`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.6581096409636406`", ",", "5.068364068877695`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.5642553573811177`", ",", "5.088437184407101`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.47781931424374813`", ",", "5.004180276077538`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.3791226346901466`", ",", "4.9079718336299365`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.11436076307786061`", ",", "5.278310092629239`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.015664083524259104`", ",", "5.182101650181637`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "9.811151496584366`*^-17"}], ",", "5.166832473092253`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.01566408352425927`"}], ",", "5.182101650181637`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.11436076307786078`"}], ",", "5.278310092629239`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.37912263469014673`"}], ",", "4.9079718336299365`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.47781931424374824`"}], ",", "5.004180276077538`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.5642553573811179`"}], ",", "5.088437184407101`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.6581096409636409`"}], ",", "5.068364068877695`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.7790719001075807`"}], ",", "5.0424932262287365`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.8127061911481328`"}], ",", "5.495476699023651`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.9336684502920726`"}], ",", "5.4696058563746925`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.9721179061245119`"}], ",", "5.461382466461021`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.0012866256158377`"}], ",", "5.522146634860009`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.9260776163931506`"}], ",", "5.365471505432834`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.174911282983784`"}], ",", "5.883840877956965`"}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"RGBColor", "[", 
RowBox[{"0.7279895384615385`", ",", "0.737095358974359`", ",", "0.2893367435897436`"}], "]"}], ",", 
RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.174911282983782`", ",", "5.883840877956965`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.9260776163931498`", ",", "5.365471505432834`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.0012866256158364`", ",", "5.52214663486001`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.9721179061245108`", ",", "5.461382466461022`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.933668450292072`", ",", "5.4696058563746925`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.8127061911481325`", ",", "5.495476699023651`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.7790719001075802`", ",", "5.0424932262287365`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.6581096409636406`", ",", "5.068364068877695`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.5642553573811177`", ",", "5.088437184407101`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.47781931424374813`", ",", "5.004180276077538`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.3791226346901466`", ",", "4.9079718336299365`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.11436076307786061`", ",", "5.278310092629239`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.015664083524259104`", ",", "5.182101650181637`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "9.811151496584366`*^-17"}], ",", "5.166832473092253`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.01566408352425927`"}], ",", "5.182101650181637`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.11436076307786078`"}], ",", "5.278310092629239`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.37912263469014673`"}], ",", "4.9079718336299365`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.47781931424374824`"}], ",", "5.004180276077538`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.5642553573811179`"}], ",", "5.088437184407101`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.6581096409636409`"}], ",", "5.068364068877695`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.7790719001075807`"}], ",", "5.0424932262287365`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.8127061911481328`"}], ",", "5.495476699023651`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.9336684502920726`"}], ",", "5.4696058563746925`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.9721179061245119`"}], ",", "5.461382466461021`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.0012866256158377`"}], ",", "5.522146634860009`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.9260776163931506`"}], ",", "5.365471505432834`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.174911282983784`"}], ",", "5.883840877956965`"}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.55`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"0.9285659530590561`", ",", "5.370655199158075`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.9260776163931498`", ",", "5.365471505432834`"}], "]"}]}], "]"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.6`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.1500279163247207`"}], ",", "5.832003940704552`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.1502767499913114`"}], ",", "5.832522310077076`"}], "]"}]}], "]"}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"AbsoluteThickness", "[", "6", "]"}], ",", 
RowBox[{"GrayLevel", "[", "1", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"2.0866494908352906`", ",", "5.625468327383669`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.8756942178293756`", ",", "5.090563781888868`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.8874380996757238`", ",", "5.120341922495902`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.8169357798976566`", ",", "4.941574116506247`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.665930815203607`", ",", "4.885492954791398`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.5258506747626928`", ",", "4.833469122164289`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.752558980057622`", ",", "4.437633833771388`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.6124788396167078`", ",", "4.385610001144279`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.4449841982161609`", ",", "4.323404800872975`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.338512798616069`", ",", "4.132944762259736`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.212609365054366`", ",", "3.907723971439209`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.1237647319975554`", ",", "3.7487953548704778`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.225478831646564`", ",", "3.5449861062864416`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.3139537607864202`", ",", "3.3677047963329136`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.8670736137839185`", ",", "3.25540050789606`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.9555485429237748`", ",", "3.0781191979425326`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.0727989345828792`", ",", "2.8431791620705353`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.9970600744838627`", ",", "2.5501803235739247`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.9140875595099855`", ",", "2.2291977991115006`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.84805898006828`", ",", "1.9737635734219576`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.6025752868340933`", ",", "1.8930765274814254`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.39555009478971603`", ",", "1.8250302513265502`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.6395758654321696`", ",", "1.4315536259442463`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.4325506733877924`", ",", "1.363507349789371`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.22500000000000006`", ",", "1.2952883552891814`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.22500000000000003`", ",", "1.142274746118479`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.22500000000000003`", ",", "0.9617596020443472`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.22499999999999998`"}], ",", "1.052017174081413`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.22499999999999998`"}], ",", "0.8715020300072812`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.22499999999999998`"}], ",", "0.6487985794114968`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.35355921052411576`"}], ",", "0.520239368887381`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.4646793160996259`"}], ",", "0.4091192633118709`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.0909212117779244`"}], ",", "0.1464812645656796`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.2020413173534345`"}], ",", "0.03536115899016948`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.23740247634360395`"}], ",", "6.865891451819832`*^-17"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.20204131735343453`"}], ",", 
RowBox[{"-", "0.03536115899016937`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.09092121177792437`"}], ",", 
RowBox[{"-", "0.1464812645656795`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.46467931609962587`"}], ",", 
RowBox[{"-", "0.4091192633118708`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.35355921052411576`"}], ",", 
RowBox[{"-", "0.520239368887381`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.22499999999999995`"}], ",", 
RowBox[{"-", "0.6487985794114968`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.22499999999999992`"}], ",", 
RowBox[{"-", "0.8715020300072811`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.22499999999999992`"}], ",", 
RowBox[{"-", "1.052017174081413`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.2250000000000001`", ",", 
RowBox[{"-", "0.9617596020443471`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.2250000000000001`", ",", 
RowBox[{"-", "1.142274746118479`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.22500000000000006`", ",", 
RowBox[{"-", "1.2952883552891814`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.4325506733877924`", ",", 
RowBox[{"-", "1.3635073497893708`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.6395758654321696`", ",", 
RowBox[{"-", "1.431553625944246`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.39555009478971614`", ",", 
RowBox[{"-", "1.82503025132655`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.6025752868340933`", ",", 
RowBox[{"-", "1.8930765274814252`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.84805898006828`", ",", 
RowBox[{"-", "1.9737635734219574`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.9140875595099855`", ",", 
RowBox[{"-", "2.2291977991115006`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.9970600744838629`", ",", 
RowBox[{"-", "2.5501803235739247`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.0727989345828792`", ",", 
RowBox[{"-", "2.8431791620705353`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.9555485429237748`", ",", 
RowBox[{"-", "3.078119197942532`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.8670736137839187`", ",", 
RowBox[{"-", "3.25540050789606`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.3139537607864202`", ",", 
RowBox[{"-", "3.367704796332913`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.225478831646564`", ",", 
RowBox[{"-", "3.5449861062864416`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.1237647319975554`", ",", 
RowBox[{"-", "3.7487953548704773`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.212609365054366`", ",", 
RowBox[{"-", "3.907723971439208`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.338512798616069`", ",", 
RowBox[{"-", "4.132944762259736`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.444984198216161`", ",", 
RowBox[{"-", "4.323404800872974`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.6124788396167078`", ",", 
RowBox[{"-", "4.385610001144279`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.752558980057622`", ",", 
RowBox[{"-", "4.437633833771388`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.5258506747626928`", ",", 
RowBox[{"-", "4.833469122164289`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.665930815203607`", ",", 
RowBox[{"-", "4.885492954791398`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.8169357798976566`", ",", 
RowBox[{"-", "4.941574116506247`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.8874380996757238`", ",", 
RowBox[{"-", "5.120341922495902`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.8756942178293756`", ",", 
RowBox[{"-", "5.090563781888868`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.0866494908352906`", ",", 
RowBox[{"-", "5.625468327383669`"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"RGBColor", "[", 
RowBox[{"0.2476596923076923`", ",", "0.28808876923076926`", ",", "0.7908129230769231`"}], "]"}], ",", 
RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"2.0866494908352906`", ",", "5.625468327383669`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.8756942178293756`", ",", "5.090563781888868`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.8874380996757238`", ",", "5.120341922495902`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.8169357798976566`", ",", "4.941574116506247`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.665930815203607`", ",", "4.885492954791398`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.5258506747626928`", ",", "4.833469122164289`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.752558980057622`", ",", "4.437633833771388`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.6124788396167078`", ",", "4.385610001144279`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.4449841982161609`", ",", "4.323404800872975`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.338512798616069`", ",", "4.132944762259736`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.212609365054366`", ",", "3.907723971439209`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.1237647319975554`", ",", "3.7487953548704778`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.225478831646564`", ",", "3.5449861062864416`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.3139537607864202`", ",", "3.3677047963329136`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.8670736137839185`", ",", "3.25540050789606`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.9555485429237748`", ",", "3.0781191979425326`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.0727989345828792`", ",", "2.8431791620705353`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.9970600744838627`", ",", "2.5501803235739247`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.9140875595099855`", ",", "2.2291977991115006`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.84805898006828`", ",", "1.9737635734219576`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.6025752868340933`", ",", "1.8930765274814254`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.39555009478971603`", ",", "1.8250302513265502`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.6395758654321696`", ",", "1.4315536259442463`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.4325506733877924`", ",", "1.363507349789371`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.22500000000000006`", ",", "1.2952883552891814`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.22500000000000003`", ",", "1.142274746118479`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.22500000000000003`", ",", "0.9617596020443472`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.22499999999999998`"}], ",", "1.052017174081413`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.22499999999999998`"}], ",", "0.8715020300072812`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.22499999999999998`"}], ",", "0.6487985794114968`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.35355921052411576`"}], ",", "0.520239368887381`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.4646793160996259`"}], ",", "0.4091192633118709`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.0909212117779244`"}], ",", "0.1464812645656796`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.2020413173534345`"}], ",", "0.03536115899016948`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.23740247634360395`"}], ",", "6.865891451819832`*^-17"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.20204131735343453`"}], ",", 
RowBox[{"-", "0.03536115899016937`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.09092121177792437`"}], ",", 
RowBox[{"-", "0.1464812645656795`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.46467931609962587`"}], ",", 
RowBox[{"-", "0.4091192633118708`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.35355921052411576`"}], ",", 
RowBox[{"-", "0.520239368887381`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.22499999999999995`"}], ",", 
RowBox[{"-", "0.6487985794114968`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.22499999999999992`"}], ",", 
RowBox[{"-", "0.8715020300072811`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.22499999999999992`"}], ",", 
RowBox[{"-", "1.052017174081413`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.2250000000000001`", ",", 
RowBox[{"-", "0.9617596020443471`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.2250000000000001`", ",", 
RowBox[{"-", "1.142274746118479`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.22500000000000006`", ",", 
RowBox[{"-", "1.2952883552891814`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.4325506733877924`", ",", 
RowBox[{"-", "1.3635073497893708`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.6395758654321696`", ",", 
RowBox[{"-", "1.431553625944246`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.39555009478971614`", ",", 
RowBox[{"-", "1.82503025132655`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.6025752868340933`", ",", 
RowBox[{"-", "1.8930765274814252`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.84805898006828`", ",", 
RowBox[{"-", "1.9737635734219574`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.9140875595099855`", ",", 
RowBox[{"-", "2.2291977991115006`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.9970600744838629`", ",", 
RowBox[{"-", "2.5501803235739247`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.0727989345828792`", ",", 
RowBox[{"-", "2.8431791620705353`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.9555485429237748`", ",", 
RowBox[{"-", "3.078119197942532`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.8670736137839187`", ",", 
RowBox[{"-", "3.25540050789606`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.3139537607864202`", ",", 
RowBox[{"-", "3.367704796332913`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.225478831646564`", ",", 
RowBox[{"-", "3.5449861062864416`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.1237647319975554`", ",", 
RowBox[{"-", "3.7487953548704773`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.212609365054366`", ",", 
RowBox[{"-", "3.907723971439208`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.338512798616069`", ",", 
RowBox[{"-", "4.132944762259736`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.444984198216161`", ",", 
RowBox[{"-", "4.323404800872974`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.6124788396167078`", ",", 
RowBox[{"-", "4.385610001144279`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.752558980057622`", ",", 
RowBox[{"-", "4.437633833771388`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.5258506747626928`", ",", 
RowBox[{"-", "4.833469122164289`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.665930815203607`", ",", 
RowBox[{"-", "4.885492954791398`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.8169357798976566`", ",", 
RowBox[{"-", "4.941574116506247`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.8874380996757238`", ",", 
RowBox[{"-", "5.120341922495902`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.8756942178293756`", ",", 
RowBox[{"-", "5.090563781888868`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.0866494908352906`", ",", 
RowBox[{"-", "5.625468327383669`"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.55`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.8778037705594346`", ",", "5.095912827343816`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.8756942178293756`", ",", "5.090563781888868`"}], "]"}]}], "]"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.6`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"2.065553963534699`", ",", 
RowBox[{"-", "5.571977872834189`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.065764918807705`", ",", 
RowBox[{"-", "5.572512777379684`"}]}], "]"}]}], "]"}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"AbsoluteThickness", "[", "6", "]"}], ",", 
RowBox[{"GrayLevel", "[", "1", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"2.9357927323213873`", ",", "5.232697299944735`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.7641418047351123`", ",", "4.683915960011633`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.7877419126791243`", ",", "4.759367337072038`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.741946248512996`", ",", "4.612955043834751`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.6043821222316006`", ",", "4.530394749638778`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.4838305234468314`", ",", "4.4580446702212235`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.775674409082494`", ",", "4.108374894708096`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.655122810297725`", ",", "4.036024815290542`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.527861465063064`", ",", "3.9596478238003567`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.486344042669056`", ",", "3.766316581745747`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.4331890735469583`", ",", "3.518793599605292`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.409801838278896`", ",", "3.409887916596164`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.5155666101097927`", ",", "3.363729746085479`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.672354380973669`", ",", "3.2953039693713198`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.4139649511372077`", ",", "2.9170831006297364`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.570752722001084`", ",", "2.8486573239155764`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.764222624302981`", ",", "2.7642226243029806`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.848657323915577`", ",", "2.570752722001084`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.917083100629736`", ",", "2.413964951137207`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.29530396937132`", ",", "2.672354380973669`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.3637297460854794`", ",", "2.5155666101097927`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.409887916596164`", ",", "2.409801838278896`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.5187935996052926`", ",", "2.4331890735469583`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.7663165817457473`", ",", "2.486344042669056`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.9596478238003576`", ",", "2.527861465063064`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.036024815290543`", ",", "2.655122810297725`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.1083748947080965`", ",", "2.7756744090824936`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.458044670221224`", ",", "2.4838305234468314`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.530394749638779`", ",", "2.6043821222316`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.612955043834751`", ",", "2.7419462485129955`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.759367337072038`", ",", "2.7877419126791234`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.683915960011633`", ",", "2.7641418047351114`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.232697299944736`", ",", "2.935792732321386`"}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"RGBColor", "[", 
RowBox[{"0.764712`", ",", "0.7283023333333333`", ",", "0.27360833333333334`"}], "]"}], ",", 
RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"2.9357927323213873`", ",", "5.232697299944735`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.7641418047351123`", ",", "4.683915960011633`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.7877419126791243`", ",", "4.759367337072038`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.741946248512996`", ",", "4.612955043834751`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.6043821222316006`", ",", "4.530394749638778`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.4838305234468314`", ",", "4.4580446702212235`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.775674409082494`", ",", "4.108374894708096`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.655122810297725`", ",", "4.036024815290542`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.527861465063064`", ",", "3.9596478238003567`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.486344042669056`", ",", "3.766316581745747`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.4331890735469583`", ",", "3.518793599605292`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.409801838278896`", ",", "3.409887916596164`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.5155666101097927`", ",", "3.363729746085479`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.672354380973669`", ",", "3.2953039693713198`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.4139649511372077`", ",", "2.9170831006297364`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.570752722001084`", ",", "2.8486573239155764`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.764222624302981`", ",", "2.7642226243029806`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.848657323915577`", ",", "2.570752722001084`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.917083100629736`", ",", "2.413964951137207`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.29530396937132`", ",", "2.672354380973669`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.3637297460854794`", ",", "2.5155666101097927`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.409887916596164`", ",", "2.409801838278896`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.5187935996052926`", ",", "2.4331890735469583`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.7663165817457473`", ",", "2.486344042669056`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.9596478238003576`", ",", "2.527861465063064`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.036024815290543`", ",", "2.655122810297725`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.1083748947080965`", ",", "2.7756744090824936`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.458044670221224`", ",", "2.4838305234468314`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.530394749638779`", ",", "2.6043821222316`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.612955043834751`", ",", "2.7419462485129955`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.759367337072038`", ",", "2.7877419126791234`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.683915960011633`", ",", "2.7641418047351114`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.232697299944736`", ",", "2.935792732321386`"}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.55`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"2.765858314010975`", ",", "4.689403773410963`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.7641418047351123`", ",", "4.683915960011633`"}], "]"}]}], "]"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.6`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"5.177819165951425`", ",", "2.9186276395627586`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.178367947291359`", ",", "2.918799290490345`"}], "]"}]}], "]"}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"AbsoluteThickness", "[", "6", "]"}], ",", 
RowBox[{"GrayLevel", "[", "1", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"4.065737428976295`", ",", "4.412457269891827`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.645604733519827`", ",", "4.019884323538562`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.7538362634157805`", ",", "4.121016111278654`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.669711945756475`", ",", "4.042410157491624`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.675175053595617`", ",", "3.9119708899877987`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.680768043684541`", ",", "3.778430503849297`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.228365710376895`", ",", "3.8263701313492655`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.2339587004658186`", ",", "3.6928297452107635`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.239613581258205`", ",", "3.557811632792151`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.1227532358227896`", ",", "3.440951287356736`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.9627271581114205`", ",", "3.2809252096453663`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.884514415954001`", ",", "3.2027124674879466`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.750748266405607`", ",", "3.26109108101424`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.593960495541731`", ",", "3.3295168577283993`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.492358836569146`", ",", "2.882870212272656`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.3355710657052695`", ",", "2.951295988986816`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.156364308049295`", ",", "3.0295059253707093`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.9558978483469363`", ",", "2.931860289802899`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.788000002594749`", ",", "2.850078569891847`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.6748912464358086`", ",", "3.295528784124747`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.506993400683621`", ",", "3.213747064213695`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.4135129377434885`", ",", "3.168213466072065`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.3581912253563484`", ",", "3.27906414135615`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.269716296216492`", ",", "3.4563454513096774`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.9113110783538466`", ",", "3.1667598529192964`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.8228361492139905`", ",", "3.3440411628728244`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.7084281422366627`", ",", "3.5732857810182854`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.48941915576473927`", ",", "3.6514651604305377`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.3155538828776334`", ",", "3.713529641685961`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.5537724815578955`", ",", "4.106304618587768`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.37990720867078964`", ",", "4.168369099843192`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.22500000000000006`", ",", "4.223666143290854`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.225`", ",", "4.340717866582728`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.22499999999999998`", ",", "4.5769803237032765`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.22499999999999984`", ",", "4.757734777058982`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.32977429491334587`", ",", "4.859867612406135`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.4284709744669474`", ",", "4.956076054853737`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.06501242330105986`", ",", "5.230205871405438`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.16370910285466136`", ",", "5.326414313853039`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.2651306880800841`", ",", "5.425278964510363`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.2606666559013292`", ",", "5.552517721454105`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.26530384218326963`", ",", "5.420343535739507`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.2451430020574803`", ",", "5.994989984023513`"}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"RGBColor", "[", 
RowBox[{"0.24493230769230767`", ",", "0.3438245641025641`", ",", "0.8100670769230769`"}], "]"}], ",", 
RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"4.065737428976295`", ",", "4.412457269891827`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.645604733519827`", ",", "4.019884323538562`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.7538362634157805`", ",", "4.121016111278654`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.669711945756475`", ",", "4.042410157491624`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.675175053595617`", ",", "3.9119708899877987`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.680768043684541`", ",", "3.778430503849297`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.228365710376895`", ",", "3.8263701313492655`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.2339587004658186`", ",", "3.6928297452107635`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.239613581258205`", ",", "3.557811632792151`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.1227532358227896`", ",", "3.440951287356736`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.9627271581114205`", ",", "3.2809252096453663`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.884514415954001`", ",", "3.2027124674879466`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.750748266405607`", ",", "3.26109108101424`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.593960495541731`", ",", "3.3295168577283993`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.492358836569146`", ",", "2.882870212272656`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.3355710657052695`", ",", "2.951295988986816`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.156364308049295`", ",", "3.0295059253707093`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.9558978483469363`", ",", "2.931860289802899`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.788000002594749`", ",", "2.850078569891847`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.6748912464358086`", ",", "3.295528784124747`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.506993400683621`", ",", "3.213747064213695`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.4135129377434885`", ",", "3.168213466072065`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.3581912253563484`", ",", "3.27906414135615`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.269716296216492`", ",", "3.4563454513096774`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.9113110783538466`", ",", "3.1667598529192964`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.8228361492139905`", ",", "3.3440411628728244`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.7084281422366627`", ",", "3.5732857810182854`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.48941915576473927`", ",", "3.6514651604305377`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.3155538828776334`", ",", "3.713529641685961`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.5537724815578955`", ",", "4.106304618587768`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.37990720867078964`", ",", "4.168369099843192`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.22500000000000006`", ",", "4.223666143290854`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.225`", ",", "4.340717866582728`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.22499999999999998`", ",", "4.5769803237032765`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.22499999999999984`", ",", "4.757734777058982`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.32977429491334587`", ",", "4.859867612406135`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.4284709744669474`", ",", "4.956076054853737`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.06501242330105986`", ",", "5.230205871405438`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.16370910285466136`", ",", "5.326414313853039`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.2651306880800841`", ",", "5.425278964510363`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.2606666559013292`", ",", "5.552517721454105`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.26530384218326963`", ",", "5.420343535739507`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.2451430020574803`", ",", "5.994989984023513`"}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.55`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"3.649806060474392`", ",", "4.023810053002095`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.645604733519827`", ",", "4.019884323538562`"}], "]"}]}], "]"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.6`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"0.24715908607005924`", ",", "5.937525339195112`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.24713892522993344`", ",", "5.9380999856433965`"}], "]"}]}], "]"}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"AbsoluteThickness", "[", "6", "]"}], ",", 
RowBox[{"GrayLevel", "[", "1", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"4.706540992491143`", ",", "3.721353501886172`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.313968046137878`", ",", "3.301220806429704`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.4498156120706716`", ",", "3.4466052619219214`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.420278608049281`", ",", "3.414994675327783`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.4402027624290294`", ",", "3.3840325776011184`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.505769502041631`", ",", "3.2821419898847535`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.09456676191245`", ",", "3.089573875150238`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.160133501525051`", ",", "2.9876832874338737`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.1991889583508915`", ",", "2.9269911823661516`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.144549934416874`", ",", "2.8359502084748778`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.07219985499932`", ",", "2.715398609690109`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.494219709930001`", ",", "2.544106322839216`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.421869630512448`", ",", "2.4235547240544473`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.419205477668421`", ",", "2.4191156427522578`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.436871834032556`", ",", "2.4100872287478374`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.5695271291555235`", ",", "2.342293570589778`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.298418514300862`", ",", "1.9754850772254056`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.43107380942383`", ",", "1.907691419067346`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.48501078492645`", ",", "1.8801268587841344`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.463645750084942`", ",", "1.822599050278079`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.4116219174578335`", ",", "1.6825189098371647`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.859481038477844`", ",", "1.5958907449831496`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.807457205850735`", ",", "1.4558106045422354`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.802066735547571`", ",", "1.4412961445538277`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.809314635242218`", ",", "1.4393181625720592`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.949077827162963`", ",", "1.4011762060080262`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.760721925240899`", ",", "0.986122963787551`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.9004851171616455`", ",", "0.9479810072235177`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.012930911972457`", ",", "0.9172940819856181`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.029557804904257`", ",", "0.8395530296795501`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.0554286475532155`", ",", "0.7185907705356105`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.482541277699172`", ",", "0.8731873207201025`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.508412120348131`", ",", "0.7522250615761628`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.516974522506654`", ",", "0.71219051292046`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.568295770248202`", ",", "0.7103899632540291`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.384770791950603`", ",", "0.7168287357507456`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.959417240234609`", ",", "0.6966678956249559`"}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"RGBColor", "[", 
RowBox[{"0.7998538461538461`", ",", "0.7172820769230769`", ",", "0.25896246153846153`"}], "]"}], ",", 
RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"4.706540992491143`", ",", "3.721353501886172`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.313968046137878`", ",", "3.301220806429704`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.4498156120706716`", ",", "3.4466052619219214`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.420278608049281`", ",", "3.414994675327783`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.4402027624290294`", ",", "3.3840325776011184`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.505769502041631`", ",", "3.2821419898847535`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.09456676191245`", ",", "3.089573875150238`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.160133501525051`", ",", "2.9876832874338737`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.1991889583508915`", ",", "2.9269911823661516`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.144549934416874`", ",", "2.8359502084748778`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.07219985499932`", ",", "2.715398609690109`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.494219709930001`", ",", "2.544106322839216`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.421869630512448`", ",", "2.4235547240544473`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.419205477668421`", ",", "2.4191156427522578`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.436871834032556`", ",", "2.4100872287478374`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.5695271291555235`", ",", "2.342293570589778`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.298418514300862`", ",", "1.9754850772254056`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.43107380942383`", ",", "1.907691419067346`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.48501078492645`", ",", "1.8801268587841344`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.463645750084942`", ",", "1.822599050278079`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.4116219174578335`", ",", "1.6825189098371647`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.859481038477844`", ",", "1.5958907449831496`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.807457205850735`", ",", "1.4558106045422354`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.802066735547571`", ",", "1.4412961445538277`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.809314635242218`", ",", "1.4393181625720592`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.949077827162963`", ",", "1.4011762060080262`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.760721925240899`", ",", "0.986122963787551`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.9004851171616455`", ",", "0.9479810072235177`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.012930911972457`", ",", "0.9172940819856181`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.029557804904257`", ",", "0.8395530296795501`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.0554286475532155`", ",", "0.7185907705356105`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.482541277699172`", ",", "0.8731873207201025`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.508412120348131`", ",", "0.7522250615761628`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.516974522506654`", ",", "0.71219051292046`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.568295770248202`", ",", "0.7103899632540291`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.384770791950603`", ",", "0.7168287357507456`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.959417240234609`", ",", "0.6966678956249559`"}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.55`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"4.317893775601411`", ",", "3.3054221333842686`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.313968046137878`", ",", "3.301220806429704`"}], "]"}]}], "]"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.6`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"5.901952595406209`", ",", "0.6986839796375348`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.902527241854493`", ",", "0.698663818797409`"}], "]"}]}], "]"}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"AbsoluteThickness", "[", "6", "]"}], ",", 
RowBox[{"GrayLevel", "[", "1", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"4.990149935035287`", ",", "3.3314266652392828`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.441368595102184`", ",", "3.1597757376530082`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.625031828526258`", ",", "3.217222961322421`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.5605281604556165`", ",", "3.1970471396401594`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.538552871847932`", ",", "3.2311966960265712`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.472986132235331`", ",", "3.3330872837429357`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.12735013171875`", ",", "3.038628581292056`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.061783392106149`", ",", "3.140519169008421`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.010208719411818`", ",", "3.2206661115459516`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.8931403244185163`", ",", "3.2255692153324325`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.7595999382800147`", ",", "3.2311622054213562`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.8452006969185484`", ",", "3.6779715486400786`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.7116603107800463`", ",", "3.6835645387290024`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.6846939541064123`", ",", "3.684693954106412`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.683564538729003`", ",", "3.711660310780046`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.677971548640079`", ",", "3.845200696918548`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.2311622054213567`", ",", "3.7595999382800147`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.225569215332433`", ",", "3.8931403244185163`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.220666111545952`", ",", "4.010208719411818`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.140519169008421`", ",", "4.061783392106149`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.0386285812920564`", ",", "4.12735013171875`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.333087283742936`", ",", "4.472986132235331`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.2311966960265712`", ",", "4.538552871847932`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.1970471396401603`", ",", "4.5605281604556165`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.2172229613224217`", ",", "4.625031828526258`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.1597757376530087`", ",", "4.441368595102183`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.3314266652392837`", ",", "4.990149935035285`"}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"RGBColor", "[", 
RowBox[{"0.25029697435897436`", ",", "0.3966174358974359`", ",", "0.8122607948717949`"}], "]"}], ",", 
RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"4.990149935035287`", ",", "3.3314266652392828`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.441368595102184`", ",", "3.1597757376530082`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.625031828526258`", ",", "3.217222961322421`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.5605281604556165`", ",", "3.1970471396401594`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.538552871847932`", ",", "3.2311966960265712`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.472986132235331`", ",", "3.3330872837429357`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.12735013171875`", ",", "3.038628581292056`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.061783392106149`", ",", "3.140519169008421`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.010208719411818`", ",", "3.2206661115459516`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.8931403244185163`", ",", "3.2255692153324325`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.7595999382800147`", ",", "3.2311622054213562`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.8452006969185484`", ",", "3.6779715486400786`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.7116603107800463`", ",", "3.6835645387290024`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.6846939541064123`", ",", "3.684693954106412`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.683564538729003`", ",", "3.711660310780046`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.677971548640079`", ",", "3.845200696918548`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.2311622054213567`", ",", "3.7595999382800147`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.225569215332433`", ",", "3.8931403244185163`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.220666111545952`", ",", "4.010208719411818`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.140519169008421`", ",", "4.061783392106149`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.0386285812920564`", ",", "4.12735013171875`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.333087283742936`", ",", "4.472986132235331`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.2311966960265712`", ",", "4.538552871847932`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.1970471396401603`", ",", "4.5605281604556165`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.2172229613224217`", ",", "4.625031828526258`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.1597757376530087`", ",", "4.441368595102183`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.3314266652392837`", ",", "4.990149935035285`"}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.55`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"4.446856408501516`", ",", "3.161492246928871`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.441368595102184`", ",", "3.1597757376530082`"}], "]"}]}], "]"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.6`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"3.3142615724806563`", ",", "4.935271801041975`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.3144332234082423`", ",", "4.935820582381909`"}], "]"}]}], "]"}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"AbsoluteThickness", "[", "6", "]"}], ",", 
RowBox[{"GrayLevel", "[", "1", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"5.45323072996564`", ",", "2.5024537170062544`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.918326184470839`", ",", "2.2914984440003394`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.955246491447795`", ",", "2.3060590483238292`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.777554399784672`", ",", "2.2359809679943536`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.635854776717006`", ",", "2.308396741510748`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.503199481594039`", ",", "2.3761903996688076`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.364746161862347`", ",", "1.9415882481463758`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.232090866739379`", ",", "2.0093819063044354`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.071265630153327`", ",", "2.0915718490594326`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.86079896110141`", ",", "2.04637463465153`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.613275978960955`", ",", "1.993219665529432`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.431578116377323`", ",", "1.9542004835865456`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.3364196440802725`", ",", "1.7588401693119022`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.2546379241692205`", ",", "1.5909423235597149`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.8909694298473734`", ",", "1.8719489254708426`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.8091877099363214`", ",", "1.704051079718655`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.71152987562413`", ",", "1.5035595759978455`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.4375592071417524`", ",", "1.43273941084671`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.2235708575001363`", ",", "1.3774244008641252`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.443186148753117`", ",", "0.9694025694925702`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.2291977991115006`", ",", "0.9140875595099854`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.9737635734219574`", ",", "0.84805898006828`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.8930765274814254`", ",", "0.6025752868340933`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.8250302513265502`", ",", "0.3955500947897161`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.4315536259442458`", ",", "0.6395758654321696`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.3635073497893706`", ",", "0.4325506733877924`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.2952883552891814`", ",", "0.22500000000000003`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.142274746118479`", ",", "0.22500000000000006`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.9617596020443472`", ",", "0.22500000000000006`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.052017174081413`", ",", 
RowBox[{"-", "0.22499999999999995`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.8715020300072812`", ",", 
RowBox[{"-", "0.22499999999999995`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.6487985794114969`", ",", 
RowBox[{"-", "0.22499999999999992`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.520239368887381`", ",", 
RowBox[{"-", "0.35355921052411576`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.4091192633118709`", ",", 
RowBox[{"-", "0.46467931609962587`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.14648126456567964`", ",", 
RowBox[{"-", "0.09092121177792442`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.035361158990169506`", ",", 
RowBox[{"-", "0.20204131735343453`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.91727107021626`*^-17", ",", 
RowBox[{"-", "0.23740247634360395`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.03536115899016937`"}], ",", 
RowBox[{"-", "0.2020413173534345`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.14648126456567948`"}], ",", 
RowBox[{"-", "0.0909212117779244`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.40911926331187076`"}], ",", 
RowBox[{"-", "0.4646793160996259`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.5202393688873809`"}], ",", 
RowBox[{"-", "0.35355921052411576`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.6487985794114967`"}], ",", 
RowBox[{"-", "0.22499999999999995`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.8715020300072811`"}], ",", 
RowBox[{"-", "0.22499999999999995`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.052017174081413`"}], ",", 
RowBox[{"-", "0.22499999999999992`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.9617596020443471`"}], ",", "0.22500000000000006`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.142274746118479`"}], ",", "0.2250000000000001`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.2952883552891814`"}], ",", "0.2250000000000001`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.363507349789371`"}], ",", "0.4325506733877924`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.4315536259442463`"}], ",", "0.6395758654321694`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.82503025132655`"}], ",", "0.395550094789716`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.8930765274814252`"}], ",", "0.6025752868340931`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.9737635734219574`"}], ",", "0.8480589800682797`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.2291977991115006`"}], ",", "0.9140875595099853`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.443186148753117`"}], ",", "0.9694025694925703`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.2235708575001363`"}], ",", "1.377424400864125`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.4375592071417524`"}], ",", "1.43273941084671`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.7115298756241306`"}], ",", "1.5035595759978455`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.8091877099363214`"}], ",", "1.704051079718655`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.8909694298473734`"}], ",", "1.8719489254708426`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.2546379241692205`"}], ",", "1.5909423235597149`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.3364196440802725`"}], ",", "1.7588401693119022`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.4315781163773234`"}], ",", "1.9542004835865456`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.6132759789609548`"}], ",", "1.993219665529432`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.8607989611014095`"}], ",", "2.04637463465153`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.071265630153326`"}], ",", "2.0915718490594326`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.232090866739379`"}], ",", "2.009381906304436`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.364746161862346`"}], ",", "1.9415882481463762`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.503199481594039`"}], ",", "2.376190399668808`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.635854776717006`"}], ",", "2.3083967415107485`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.777554399784672`"}], ",", "2.235980967994354`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.955246491447795`"}], ",", "2.3060590483238292`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.918326184470838`"}], ",", "2.291498444000339`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.4532307299656395`"}], ",", "2.502453717006254`"}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"RGBColor", "[", 
RowBox[{"0.828146358974359`", ",", "0.6966104871794871`", ",", "0.24900758974358972`"}], "]"}], ",", 
RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"5.45323072996564`", ",", "2.5024537170062544`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.918326184470839`", ",", "2.2914984440003394`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.955246491447795`", ",", "2.3060590483238292`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.777554399784672`", ",", "2.2359809679943536`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.635854776717006`", ",", "2.308396741510748`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.503199481594039`", ",", "2.3761903996688076`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.364746161862347`", ",", "1.9415882481463758`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.232090866739379`", ",", "2.0093819063044354`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.071265630153327`", ",", "2.0915718490594326`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.86079896110141`", ",", "2.04637463465153`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.613275978960955`", ",", "1.993219665529432`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.431578116377323`", ",", "1.9542004835865456`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.3364196440802725`", ",", "1.7588401693119022`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.2546379241692205`", ",", "1.5909423235597149`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.8909694298473734`", ",", "1.8719489254708426`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.8091877099363214`", ",", "1.704051079718655`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.71152987562413`", ",", "1.5035595759978455`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.4375592071417524`", ",", "1.43273941084671`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.2235708575001363`", ",", "1.3774244008641252`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.443186148753117`", ",", "0.9694025694925702`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.2291977991115006`", ",", "0.9140875595099854`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.9737635734219574`", ",", "0.84805898006828`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.8930765274814254`", ",", "0.6025752868340933`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.8250302513265502`", ",", "0.3955500947897161`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.4315536259442458`", ",", "0.6395758654321696`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.3635073497893706`", ",", "0.4325506733877924`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.2952883552891814`", ",", "0.22500000000000003`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.142274746118479`", ",", "0.22500000000000006`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.9617596020443472`", ",", "0.22500000000000006`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.052017174081413`", ",", 
RowBox[{"-", "0.22499999999999995`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.8715020300072812`", ",", 
RowBox[{"-", "0.22499999999999995`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.6487985794114969`", ",", 
RowBox[{"-", "0.22499999999999992`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.520239368887381`", ",", 
RowBox[{"-", "0.35355921052411576`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.4091192633118709`", ",", 
RowBox[{"-", "0.46467931609962587`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.14648126456567964`", ",", 
RowBox[{"-", "0.09092121177792442`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.035361158990169506`", ",", 
RowBox[{"-", "0.20204131735343453`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.91727107021626`*^-17", ",", 
RowBox[{"-", "0.23740247634360395`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.03536115899016937`"}], ",", 
RowBox[{"-", "0.2020413173534345`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.14648126456567948`"}], ",", 
RowBox[{"-", "0.0909212117779244`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.40911926331187076`"}], ",", 
RowBox[{"-", "0.4646793160996259`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.5202393688873809`"}], ",", 
RowBox[{"-", "0.35355921052411576`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.6487985794114967`"}], ",", 
RowBox[{"-", "0.22499999999999995`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.8715020300072811`"}], ",", 
RowBox[{"-", "0.22499999999999995`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.052017174081413`"}], ",", 
RowBox[{"-", "0.22499999999999992`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.9617596020443471`"}], ",", "0.22500000000000006`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.142274746118479`"}], ",", "0.2250000000000001`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.2952883552891814`"}], ",", "0.2250000000000001`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.363507349789371`"}], ",", "0.4325506733877924`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.4315536259442463`"}], ",", "0.6395758654321694`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.82503025132655`"}], ",", "0.395550094789716`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.8930765274814252`"}], ",", "0.6025752868340931`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.9737635734219574`"}], ",", "0.8480589800682797`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.2291977991115006`"}], ",", "0.9140875595099853`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.443186148753117`"}], ",", "0.9694025694925703`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.2235708575001363`"}], ",", "1.377424400864125`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.4375592071417524`"}], ",", "1.43273941084671`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.7115298756241306`"}], ",", "1.5035595759978455`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.8091877099363214`"}], ",", "1.704051079718655`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.8909694298473734`"}], ",", "1.8719489254708426`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.2546379241692205`"}], ",", "1.5909423235597149`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.3364196440802725`"}], ",", "1.7588401693119022`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.4315781163773234`"}], ",", "1.9542004835865456`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.6132759789609548`"}], ",", "1.993219665529432`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.8607989611014095`"}], ",", "2.04637463465153`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.071265630153326`"}], ",", "2.0915718490594326`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.232090866739379`"}], ",", "2.009381906304436`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.364746161862346`"}], ",", "1.9415882481463762`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.503199481594039`"}], ",", "2.376190399668808`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.635854776717006`"}], ",", "2.3083967415107485`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.777554399784672`"}], ",", "2.235980967994354`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.955246491447795`"}], ",", "2.3060590483238292`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.918326184470838`"}], ",", "2.291498444000339`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.4532307299656395`"}], ",", "2.502453717006254`"}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.55`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"4.923675229925786`", ",", "2.2936079967303984`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.918326184470839`", ",", "2.2914984440003394`"}], "]"}]}], "]"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.6`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.399740275416159`"}], ",", "2.4813581897056625`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.400275179961654`"}], ",", "2.4815691449786685`"}], "]"}]}], "]"}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"AbsoluteThickness", "[", "6", "]"}], ",", 
RowBox[{"GrayLevel", "[", "1", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"5.776453715403709`", ",", "1.622523489444355`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.258084342879577`", ",", "1.3736898228537218`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.327407243615166`", ",", "1.4069670041129831`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.182589479381409`", ",", "1.33744990458553`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.018959423123336`", ",", "1.3821052277260093`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.87919623120259`", ",", "1.4202471842900426`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.830603521201272`", ",", "0.9670519855055346`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.690840329280527`", ",", "1.0051939420695677`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.534992443445362`", ",", "1.0477254785236871`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.352523851959166`", ",", "0.9457214756890344`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.127303061138638`", ",", "0.8198180421273316`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.030626746979952`", ",", "0.7657738313227982`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.075272377960057`", ",", "0.6407051180014484`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.13733685921548`", ",", "0.46683984511434257`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.6824974010582494`", ",", "0.40248651932118623`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.7445618823136724`", ",", "0.22862124643408038`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.8261725388196024`", ",", "5.677962030218833`*^-19"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.7445618823136724`", ",", 
RowBox[{"-", "0.2286212464340805`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.6824974010582494`", ",", 
RowBox[{"-", "0.40248651932118634`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.1373368592154804`", ",", 
RowBox[{"-", "0.46683984511434246`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.075272377960057`", ",", 
RowBox[{"-", "0.6407051180014482`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.030626746979953`", ",", 
RowBox[{"-", "0.7657738313227982`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.1273030611386385`", ",", 
RowBox[{"-", "0.8198180421273316`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.352523851959166`", ",", 
RowBox[{"-", "0.9457214756890344`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.534992443445362`", ",", 
RowBox[{"-", "1.0477254785236871`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.690840329280527`", ",", 
RowBox[{"-", "1.0051939420695677`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.830603521201272`", ",", 
RowBox[{"-", "0.9670519855055346`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.87919623120259`", ",", 
RowBox[{"-", "1.4202471842900426`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.018959423123336`", ",", 
RowBox[{"-", "1.3821052277260093`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.182589479381409`", ",", 
RowBox[{"-", "1.33744990458553`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.327407243615166`", ",", 
RowBox[{"-", "1.4069670041129831`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.258084342879577`", ",", 
RowBox[{"-", "1.3736898228537218`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.776453715403709`", ",", 
RowBox[{"-", "1.622523489444355`"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"RGBColor", "[", 
RowBox[{"0.25933984615384614`", ",", "0.4480726153846154`", ",", "0.8066997692307692`"}], "]"}], ",", 
RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"5.776453715403709`", ",", "1.622523489444355`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.258084342879577`", ",", "1.3736898228537218`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.327407243615166`", ",", "1.4069670041129831`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.182589479381409`", ",", "1.33744990458553`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.018959423123336`", ",", "1.3821052277260093`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.87919623120259`", ",", "1.4202471842900426`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.830603521201272`", ",", "0.9670519855055346`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.690840329280527`", ",", "1.0051939420695677`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.534992443445362`", ",", "1.0477254785236871`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.352523851959166`", ",", "0.9457214756890344`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.127303061138638`", ",", "0.8198180421273316`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.030626746979952`", ",", "0.7657738313227982`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.075272377960057`", ",", "0.6407051180014484`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.13733685921548`", ",", "0.46683984511434257`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.6824974010582494`", ",", "0.40248651932118623`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.7445618823136724`", ",", "0.22862124643408038`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.8261725388196024`", ",", "5.677962030218833`*^-19"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.7445618823136724`", ",", 
RowBox[{"-", "0.2286212464340805`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.6824974010582494`", ",", 
RowBox[{"-", "0.40248651932118634`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.1373368592154804`", ",", 
RowBox[{"-", "0.46683984511434246`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.075272377960057`", ",", 
RowBox[{"-", "0.6407051180014482`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.030626746979953`", ",", 
RowBox[{"-", "0.7657738313227982`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.1273030611386385`", ",", 
RowBox[{"-", "0.8198180421273316`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.352523851959166`", ",", 
RowBox[{"-", "0.9457214756890344`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.534992443445362`", ",", 
RowBox[{"-", "1.0477254785236871`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.690840329280527`", ",", 
RowBox[{"-", "1.0051939420695677`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.830603521201272`", ",", 
RowBox[{"-", "0.9670519855055346`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.87919623120259`", ",", 
RowBox[{"-", "1.4202471842900426`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.018959423123336`", ",", 
RowBox[{"-", "1.3821052277260093`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.182589479381409`", ",", 
RowBox[{"-", "1.33744990458553`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.327407243615166`", ",", 
RowBox[{"-", "1.4069670041129831`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.258084342879577`", ",", 
RowBox[{"-", "1.3736898228537218`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.776453715403709`", ",", 
RowBox[{"-", "1.622523489444355`"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.55`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"5.263268036604819`", ",", "1.376178159519628`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.258084342879577`", ",", "1.3736898228537218`"}], "]"}]}], "]"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.6`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"5.724616778151296`", ",", 
RowBox[{"-", "1.5976401227852917`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.72513514752382`", ",", 
RowBox[{"-", "1.5978889564518823`"}]}], "]"}]}], "]"}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"AbsoluteThickness", "[", "6", "]"}], ",", 
RowBox[{"GrayLevel", "[", "1", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"5.994989984023513`", ",", "0.24514300205747996`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.420343535739507`", ",", "0.2653038421832697`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.552517721454105`", ",", "0.26066665590132915`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.425278964510363`", ",", "0.26513068808008405`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.326414313853039`", ",", "0.16370910285466142`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.230205871405438`", ",", "0.06501242330105994`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.956076054853737`", ",", "0.4284709744669475`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.859867612406135`", ",", "0.329774294913346`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.757734777058982`", ",", "0.22499999999999998`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.5769803237032765`", ",", "0.225`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.340717866582728`", ",", "0.225`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.223666143290854`", ",", "0.22500000000000006`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.168369099843192`", ",", "0.3799072086707897`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.106304618587768`", ",", "0.5537724815578955`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.7135296416859607`", ",", "0.31555388287763325`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.6514651604305377`", ",", "0.48941915576473904`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.573285781018285`", ",", "0.7084281422366626`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.3440411628728244`", ",", "0.8228361492139902`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.166759852919296`", ",", "0.9113110783538465`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.4563454513096774`", ",", "1.269716296216492`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.2790641413561494`", ",", "1.3581912253563484`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.1682134660720656`", ",", "1.4135129377434885`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.213747064213695`", ",", "1.506993400683621`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.295528784124747`", ",", "1.6748912464358086`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.850078569891847`", ",", "1.788000002594749`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.931860289802899`", ",", "1.9558978483469363`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.0295059253707093`", ",", "2.156364308049295`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.9512959889868156`", ",", "2.3355710657052695`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.8828702122726564`", ",", "2.492358836569146`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.3295168577284`", ",", "2.5939604955417304`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.2610910810142406`", ",", "2.750748266405607`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.202712467487947`", ",", "2.8845144159540004`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.280925209645367`", ",", "2.9627271581114196`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.4409512873567363`", ",", "3.122753235822789`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.5578116327921516`", ",", "3.239613581258205`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.692829745210764`", ",", "3.233958700465818`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.826370131349266`", ",", "3.2283657103768943`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.778430503849297`", ",", "3.6807680436845405`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.9119708899877987`", ",", "3.6751750535956167`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.042410157491624`", ",", "3.6697119457564744`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.121016111278654`", ",", "3.7538362634157805`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.0198843235385615`", ",", "3.6456047335198263`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.412457269891826`", ",", "4.065737428976294`"}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"RGBColor", "[", 
RowBox[{"0.8564388717948718`", ",", "0.6759388974358974`", ",", "0.23905271794871794`"}], "]"}], ",", 
RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"5.994989984023513`", ",", "0.24514300205747996`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.420343535739507`", ",", "0.2653038421832697`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.552517721454105`", ",", "0.26066665590132915`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.425278964510363`", ",", "0.26513068808008405`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.326414313853039`", ",", "0.16370910285466142`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.230205871405438`", ",", "0.06501242330105994`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.956076054853737`", ",", "0.4284709744669475`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.859867612406135`", ",", "0.329774294913346`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.757734777058982`", ",", "0.22499999999999998`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.5769803237032765`", ",", "0.225`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.340717866582728`", ",", "0.225`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.223666143290854`", ",", "0.22500000000000006`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.168369099843192`", ",", "0.3799072086707897`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.106304618587768`", ",", "0.5537724815578955`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.7135296416859607`", ",", "0.31555388287763325`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.6514651604305377`", ",", "0.48941915576473904`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.573285781018285`", ",", "0.7084281422366626`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.3440411628728244`", ",", "0.8228361492139902`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.166759852919296`", ",", "0.9113110783538465`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.4563454513096774`", ",", "1.269716296216492`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.2790641413561494`", ",", "1.3581912253563484`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.1682134660720656`", ",", "1.4135129377434885`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.213747064213695`", ",", "1.506993400683621`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.295528784124747`", ",", "1.6748912464358086`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.850078569891847`", ",", "1.788000002594749`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.931860289802899`", ",", "1.9558978483469363`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.0295059253707093`", ",", "2.156364308049295`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.9512959889868156`", ",", "2.3355710657052695`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.8828702122726564`", ",", "2.492358836569146`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.3295168577284`", ",", "2.5939604955417304`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.2610910810142406`", ",", "2.750748266405607`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.202712467487947`", ",", "2.8845144159540004`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.280925209645367`", ",", "2.9627271581114196`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.4409512873567363`", ",", "3.122753235822789`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.5578116327921516`", ",", "3.239613581258205`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.692829745210764`", ",", "3.233958700465818`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.826370131349266`", ",", "3.2283657103768943`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.778430503849297`", ",", "3.6807680436845405`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.9119708899877987`", ",", "3.6751750535956167`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.042410157491624`", ",", "3.6697119457564744`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.121016111278654`", ",", "3.7538362634157805`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.0198843235385615`", ",", "3.6456047335198263`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.412457269891826`", ",", "4.065737428976294`"}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.55`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"5.426090000222347`", ",", "0.2651022337820118`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.420343535739507`", ",", "0.2653038421832697`"}], "]"}]}], "]"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.6`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"4.3731999752565`", ",", "4.023724159430647`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.373592548202853`", ",", "4.0241442921261035`"}], "]"}]}], "]"}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"AbsoluteThickness", "[", "6", "]"}], ",", 
RowBox[{"GrayLevel", "[", "1", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"5.959417240234609`", ",", 
RowBox[{"-", "0.6966678956249559`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.384770791950603`", ",", 
RowBox[{"-", "0.7168287357507456`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.568295770248202`", ",", 
RowBox[{"-", "0.7103899632540291`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.516974522506654`", ",", 
RowBox[{"-", "0.71219051292046`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.508412120348131`", ",", 
RowBox[{"-", "0.7522250615761628`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.482541277699172`", ",", 
RowBox[{"-", "0.8731873207201025`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.0554286475532155`", ",", 
RowBox[{"-", "0.7185907705356105`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.029557804904257`", ",", 
RowBox[{"-", "0.8395530296795501`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.012930911972457`", ",", 
RowBox[{"-", "0.9172940819856181`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.9004851171616455`", ",", 
RowBox[{"-", "0.9479810072235177`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.760721925240899`", ",", 
RowBox[{"-", "0.986122963787551`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.949077827162963`", ",", 
RowBox[{"-", "1.4011762060080262`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.809314635242218`", ",", 
RowBox[{"-", "1.4393181625720592`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.802066735547571`", ",", 
RowBox[{"-", "1.4412961445538277`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.807457205850735`", ",", 
RowBox[{"-", "1.4558106045422354`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.859481038477844`", ",", 
RowBox[{"-", "1.5958907449831496`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.4116219174578335`", ",", 
RowBox[{"-", "1.6825189098371647`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.463645750084942`", ",", 
RowBox[{"-", "1.822599050278079`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.48501078492645`", ",", 
RowBox[{"-", "1.8801268587841344`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.43107380942383`", ",", 
RowBox[{"-", "1.907691419067346`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.298418514300862`", ",", 
RowBox[{"-", "1.9754850772254056`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.5695271291555235`", ",", 
RowBox[{"-", "2.342293570589778`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.436871834032556`", ",", 
RowBox[{"-", "2.4100872287478374`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.419205477668421`", ",", 
RowBox[{"-", "2.4191156427522578`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.421869630512448`", ",", 
RowBox[{"-", "2.4235547240544473`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.494219709930001`", ",", 
RowBox[{"-", "2.544106322839216`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.07219985499932`", ",", 
RowBox[{"-", "2.715398609690109`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.144549934416874`", ",", 
RowBox[{"-", "2.8359502084748778`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.1991889583508915`", ",", 
RowBox[{"-", "2.9269911823661516`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.160133501525051`", ",", 
RowBox[{"-", "2.9876832874338737`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.09456676191245`", ",", 
RowBox[{"-", "3.089573875150238`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.505769502041631`", ",", 
RowBox[{"-", "3.2821419898847535`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.4402027624290294`", ",", 
RowBox[{"-", "3.3840325776011184`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.420278608049281`", ",", 
RowBox[{"-", "3.414994675327783`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.4498156120706716`", ",", 
RowBox[{"-", "3.4466052619219214`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.313968046137878`", ",", 
RowBox[{"-", "3.301220806429704`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.706540992491143`", ",", 
RowBox[{"-", "3.721353501886172`"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"RGBColor", "[", 
RowBox[{"0.27020374358974364`", ",", "0.49680871794871795`", ",", "0.7960815128205129`"}], "]"}], ",", 
RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"5.959417240234609`", ",", 
RowBox[{"-", "0.6966678956249559`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.384770791950603`", ",", 
RowBox[{"-", "0.7168287357507456`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.568295770248202`", ",", 
RowBox[{"-", "0.7103899632540291`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.516974522506654`", ",", 
RowBox[{"-", "0.71219051292046`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.508412120348131`", ",", 
RowBox[{"-", "0.7522250615761628`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.482541277699172`", ",", 
RowBox[{"-", "0.8731873207201025`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.0554286475532155`", ",", 
RowBox[{"-", "0.7185907705356105`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.029557804904257`", ",", 
RowBox[{"-", "0.8395530296795501`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.012930911972457`", ",", 
RowBox[{"-", "0.9172940819856181`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.9004851171616455`", ",", 
RowBox[{"-", "0.9479810072235177`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.760721925240899`", ",", 
RowBox[{"-", "0.986122963787551`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.949077827162963`", ",", 
RowBox[{"-", "1.4011762060080262`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.809314635242218`", ",", 
RowBox[{"-", "1.4393181625720592`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.802066735547571`", ",", 
RowBox[{"-", "1.4412961445538277`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.807457205850735`", ",", 
RowBox[{"-", "1.4558106045422354`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.859481038477844`", ",", 
RowBox[{"-", "1.5958907449831496`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.4116219174578335`", ",", 
RowBox[{"-", "1.6825189098371647`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.463645750084942`", ",", 
RowBox[{"-", "1.822599050278079`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.48501078492645`", ",", 
RowBox[{"-", "1.8801268587841344`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.43107380942383`", ",", 
RowBox[{"-", "1.907691419067346`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.298418514300862`", ",", 
RowBox[{"-", "1.9754850772254056`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.5695271291555235`", ",", 
RowBox[{"-", "2.342293570589778`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.436871834032556`", ",", 
RowBox[{"-", "2.4100872287478374`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.419205477668421`", ",", 
RowBox[{"-", "2.4191156427522578`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.421869630512448`", ",", 
RowBox[{"-", "2.4235547240544473`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.494219709930001`", ",", 
RowBox[{"-", "2.544106322839216`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.07219985499932`", ",", 
RowBox[{"-", "2.715398609690109`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.144549934416874`", ",", 
RowBox[{"-", "2.8359502084748778`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.1991889583508915`", ",", 
RowBox[{"-", "2.9269911823661516`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.160133501525051`", ",", 
RowBox[{"-", "2.9876832874338737`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.09456676191245`", ",", 
RowBox[{"-", "3.089573875150238`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.505769502041631`", ",", 
RowBox[{"-", "3.2821419898847535`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.4402027624290294`", ",", 
RowBox[{"-", "3.3840325776011184`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.420278608049281`", ",", 
RowBox[{"-", "3.414994675327783`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.4498156120706716`", ",", 
RowBox[{"-", "3.4466052619219214`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.313968046137878`", ",", 
RowBox[{"-", "3.301220806429704`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.706540992491143`", ",", 
RowBox[{"-", "3.721353501886172`"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.55`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"5.390517256433443`", ",", 
RowBox[{"-", "0.7166271273494877`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.384770791950603`", ",", 
RowBox[{"-", "0.7168287357507456`"}]}], "]"}]}], "]"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.6`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"4.667283697855816`", ",", 
RowBox[{"-", "3.679340232340525`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.66767627080217`", ",", 
RowBox[{"-", "3.679760365035982`"}]}], "]"}]}], "]"}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"AbsoluteThickness", "[", "6", "]"}], ",", 
RowBox[{"GrayLevel", "[", "1", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"5.883840877956965`", ",", 
RowBox[{"-", "1.1749112829837824`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.365471505432834`", ",", 
RowBox[{"-", "0.9260776163931493`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.522146634860009`", ",", 
RowBox[{"-", "1.0012866256158368`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.461382466461021`", ",", 
RowBox[{"-", "0.9721179061245113`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.4696058563746925`", ",", 
RowBox[{"-", "0.9336684502920722`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.495476699023651`", ",", 
RowBox[{"-", "0.8127061911481326`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.0424932262287365`", ",", 
RowBox[{"-", "0.7790719001075804`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.068364068877695`", ",", 
RowBox[{"-", "0.6581096409636407`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.088437184407101`", ",", 
RowBox[{"-", "0.5642553573811178`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.004180276077538`", ",", 
RowBox[{"-", "0.47781931424374813`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.9079718336299365`", ",", 
RowBox[{"-", "0.3791226346901467`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.278310092629239`", ",", 
RowBox[{"-", "0.11436076307786072`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.182101650181637`", ",", 
RowBox[{"-", "0.015664083524259215`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.166832473092253`", ",", "1.1983545971712554`*^-17"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.182101650181637`", ",", "0.015664083524259215`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.278310092629239`", ",", "0.11436076307786072`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.9079718336299365`", ",", "0.3791226346901467`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.004180276077538`", ",", "0.47781931424374813`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.088437184407101`", ",", "0.5642553573811178`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.068364068877695`", ",", "0.6581096409636407`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.0424932262287365`", ",", "0.7790719001075804`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.495476699023651`", ",", "0.8127061911481326`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.4696058563746925`", ",", "0.9336684502920722`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.461382466461021`", ",", "0.9721179061245113`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.522146634860009`", ",", "1.0012866256158368`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.365471505432834`", ",", "0.9260776163931493`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.883840877956965`", ",", "1.1749112829837824`"}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"RGBColor", "[", 
RowBox[{"0.8750510769230769`", ",", "0.643711`", ",", "0.23040338461538462`"}], "]"}], ",", 
RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"5.883840877956965`", ",", 
RowBox[{"-", "1.1749112829837824`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.365471505432834`", ",", 
RowBox[{"-", "0.9260776163931493`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.522146634860009`", ",", 
RowBox[{"-", "1.0012866256158368`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.461382466461021`", ",", 
RowBox[{"-", "0.9721179061245113`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.4696058563746925`", ",", 
RowBox[{"-", "0.9336684502920722`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.495476699023651`", ",", 
RowBox[{"-", "0.8127061911481326`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.0424932262287365`", ",", 
RowBox[{"-", "0.7790719001075804`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.068364068877695`", ",", 
RowBox[{"-", "0.6581096409636407`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.088437184407101`", ",", 
RowBox[{"-", "0.5642553573811178`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.004180276077538`", ",", 
RowBox[{"-", "0.47781931424374813`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.9079718336299365`", ",", 
RowBox[{"-", "0.3791226346901467`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.278310092629239`", ",", 
RowBox[{"-", "0.11436076307786072`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.182101650181637`", ",", 
RowBox[{"-", "0.015664083524259215`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.166832473092253`", ",", "1.1983545971712554`*^-17"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.182101650181637`", ",", "0.015664083524259215`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.278310092629239`", ",", "0.11436076307786072`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.9079718336299365`", ",", "0.3791226346901467`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.004180276077538`", ",", "0.47781931424374813`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.088437184407101`", ",", "0.5642553573811178`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.068364068877695`", ",", "0.6581096409636407`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.0424932262287365`", ",", "0.7790719001075804`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.495476699023651`", ",", "0.8127061911481326`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.4696058563746925`", ",", "0.9336684502920722`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.461382466461021`", ",", "0.9721179061245113`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.522146634860009`", ",", "1.0012866256158368`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.365471505432834`", ",", "0.9260776163931493`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.883840877956965`", ",", "1.1749112829837824`"}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.55`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"5.370655199158075`", ",", 
RowBox[{"-", "0.9285659530590556`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.365471505432834`", ",", 
RowBox[{"-", "0.9260776163931493`"}]}], "]"}]}], "]"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.6`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"5.832003940704552`", ",", "1.1500279163247193`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.832522310077076`", ",", "1.1502767499913098`"}], "]"}]}], "]"}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"AbsoluteThickness", "[", "6", "]"}], ",", 
RowBox[{"GrayLevel", "[", "1", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"5.625468327383669`", ",", 
RowBox[{"-", "2.0866494908352906`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.090563781888868`", ",", 
RowBox[{"-", "1.8756942178293758`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.120341922495902`", ",", 
RowBox[{"-", "1.8874380996757236`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.941574116506247`", ",", 
RowBox[{"-", "1.8169357798976564`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.885492954791398`", ",", 
RowBox[{"-", "1.6659308152036068`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.833469122164289`", ",", 
RowBox[{"-", "1.5258506747626925`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.437633833771388`", ",", 
RowBox[{"-", "1.7525589800576218`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.385610001144279`", ",", 
RowBox[{"-", "1.6124788396167076`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.323404800872975`", ",", 
RowBox[{"-", "1.4449841982161609`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.132944762259736`", ",", 
RowBox[{"-", "1.3385127986160688`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.907723971439209`", ",", 
RowBox[{"-", "1.212609365054366`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.7487953548704778`", ",", 
RowBox[{"-", "1.1237647319975552`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.5449861062864416`", ",", 
RowBox[{"-", "1.225478831646564`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.3677047963329136`", ",", 
RowBox[{"-", "1.3139537607864202`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.25540050789606`", ",", 
RowBox[{"-", "0.8670736137839185`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.0781191979425326`", ",", 
RowBox[{"-", "0.9555485429237748`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.8431791620705353`", ",", 
RowBox[{"-", "1.0727989345828792`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.5501803235739247`", ",", 
RowBox[{"-", "0.9970600744838627`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.3361919739323085`", ",", 
RowBox[{"-", "0.9417450645012777`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.3305650323209446`", ",", 
RowBox[{"-", "1.4050819058554176`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.1165766826793284`", ",", 
RowBox[{"-", "1.3497668958728326`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.8665861536502801`", ",", 
RowBox[{"-", "1.2851454871281383`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.6903580707093142`", ",", 
RowBox[{"-", "1.4613735700691037`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.5377017369491741`", ",", 
RowBox[{"-", "1.6140299038292438`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.2958318522952978`", ",", 
RowBox[{"-", "1.2195036854152275`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.143175518535158`", ",", 
RowBox[{"-", "1.3721600191753678`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.9738956793031543`", ",", 
RowBox[{"-", "1.541439858407371`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.7430884614543581`", ",", 
RowBox[{"-", "1.465576764021684`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.536063269409981`", ",", 
RowBox[{"-", "1.3975304878668087`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.4990626908119048`", ",", 
RowBox[{"-", "1.8590533894039873`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.2920374987675276`", ",", 
RowBox[{"-", "1.791007113249112`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"7.140788450142174`*^-17", ",", 
RowBox[{"-", "1.6950184845586747`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.29203749876752744`"}], ",", 
RowBox[{"-", "1.7910071132491123`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.4990626908119046`"}], ",", 
RowBox[{"-", "1.8590533894039876`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.5360632694099807`"}], ",", 
RowBox[{"-", "1.3975304878668084`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.7430884614543579`"}], ",", 
RowBox[{"-", "1.4655767640216837`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.9738956793031541`"}], ",", 
RowBox[{"-", "1.5414398584073712`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.1431755185351575`"}], ",", 
RowBox[{"-", "1.3721600191753678`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.2958318522952976`"}], ",", 
RowBox[{"-", "1.2195036854152275`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.5377017369491737`"}], ",", 
RowBox[{"-", "1.6140299038292438`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.690358070709314`"}], ",", 
RowBox[{"-", "1.4613735700691037`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.86658615365028`"}], ",", 
RowBox[{"-", "1.285145487128138`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.1165766826793284`"}], ",", 
RowBox[{"-", "1.3497668958728326`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.3305650323209446`"}], ",", 
RowBox[{"-", "1.4050819058554176`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.3361919739323085`"}], ",", 
RowBox[{"-", "0.9417450645012777`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.5501803235739247`"}], ",", 
RowBox[{"-", "0.9970600744838627`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.8431791620705353`"}], ",", 
RowBox[{"-", "1.072798934582879`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.078119197942532`"}], ",", 
RowBox[{"-", "0.9555485429237747`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.25540050789606`"}], ",", 
RowBox[{"-", "0.8670736137839183`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.367704796332913`"}], ",", 
RowBox[{"-", "1.3139537607864202`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.5449861062864416`"}], ",", 
RowBox[{"-", "1.2254788316465641`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.7487953548704773`"}], ",", 
RowBox[{"-", "1.1237647319975554`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.907723971439208`"}], ",", 
RowBox[{"-", "1.212609365054366`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.132944762259736`"}], ",", 
RowBox[{"-", "1.338512798616069`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.323404800872974`"}], ",", 
RowBox[{"-", "1.444984198216161`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.385610001144279`"}], ",", 
RowBox[{"-", "1.6124788396167078`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.437633833771388`"}], ",", 
RowBox[{"-", "1.752558980057622`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.833469122164289`"}], ",", 
RowBox[{"-", "1.5258506747626928`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.885492954791398`"}], ",", 
RowBox[{"-", "1.665930815203607`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.941574116506247`"}], ",", 
RowBox[{"-", "1.8169357798976566`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.120341922495902`"}], ",", 
RowBox[{"-", "1.8874380996757238`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.090563781888868`"}], ",", 
RowBox[{"-", "1.8756942178293756`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.625468327383669`"}], ",", 
RowBox[{"-", "2.0866494908352906`"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"RGBColor", "[", 
RowBox[{"0.286530717948718`", ",", "0.5373875897435897`", ",", "0.7702915641025642`"}], "]"}], ",", 
RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"5.625468327383669`", ",", 
RowBox[{"-", "2.0866494908352906`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.090563781888868`", ",", 
RowBox[{"-", "1.8756942178293758`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.120341922495902`", ",", 
RowBox[{"-", "1.8874380996757236`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.941574116506247`", ",", 
RowBox[{"-", "1.8169357798976564`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.885492954791398`", ",", 
RowBox[{"-", "1.6659308152036068`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.833469122164289`", ",", 
RowBox[{"-", "1.5258506747626925`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.437633833771388`", ",", 
RowBox[{"-", "1.7525589800576218`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.385610001144279`", ",", 
RowBox[{"-", "1.6124788396167076`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.323404800872975`", ",", 
RowBox[{"-", "1.4449841982161609`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.132944762259736`", ",", 
RowBox[{"-", "1.3385127986160688`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.907723971439209`", ",", 
RowBox[{"-", "1.212609365054366`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.7487953548704778`", ",", 
RowBox[{"-", "1.1237647319975552`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.5449861062864416`", ",", 
RowBox[{"-", "1.225478831646564`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.3677047963329136`", ",", 
RowBox[{"-", "1.3139537607864202`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.25540050789606`", ",", 
RowBox[{"-", "0.8670736137839185`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.0781191979425326`", ",", 
RowBox[{"-", "0.9555485429237748`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.8431791620705353`", ",", 
RowBox[{"-", "1.0727989345828792`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.5501803235739247`", ",", 
RowBox[{"-", "0.9970600744838627`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.3361919739323085`", ",", 
RowBox[{"-", "0.9417450645012777`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.3305650323209446`", ",", 
RowBox[{"-", "1.4050819058554176`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.1165766826793284`", ",", 
RowBox[{"-", "1.3497668958728326`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.8665861536502801`", ",", 
RowBox[{"-", "1.2851454871281383`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.6903580707093142`", ",", 
RowBox[{"-", "1.4613735700691037`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.5377017369491741`", ",", 
RowBox[{"-", "1.6140299038292438`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.2958318522952978`", ",", 
RowBox[{"-", "1.2195036854152275`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.143175518535158`", ",", 
RowBox[{"-", "1.3721600191753678`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.9738956793031543`", ",", 
RowBox[{"-", "1.541439858407371`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.7430884614543581`", ",", 
RowBox[{"-", "1.465576764021684`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.536063269409981`", ",", 
RowBox[{"-", "1.3975304878668087`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.4990626908119048`", ",", 
RowBox[{"-", "1.8590533894039873`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.2920374987675276`", ",", 
RowBox[{"-", "1.791007113249112`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"7.140788450142174`*^-17", ",", 
RowBox[{"-", "1.6950184845586747`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.29203749876752744`"}], ",", 
RowBox[{"-", "1.7910071132491123`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.4990626908119046`"}], ",", 
RowBox[{"-", "1.8590533894039876`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.5360632694099807`"}], ",", 
RowBox[{"-", "1.3975304878668084`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.7430884614543579`"}], ",", 
RowBox[{"-", "1.4655767640216837`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.9738956793031541`"}], ",", 
RowBox[{"-", "1.5414398584073712`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.1431755185351575`"}], ",", 
RowBox[{"-", "1.3721600191753678`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.2958318522952976`"}], ",", 
RowBox[{"-", "1.2195036854152275`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.5377017369491737`"}], ",", 
RowBox[{"-", "1.6140299038292438`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.690358070709314`"}], ",", 
RowBox[{"-", "1.4613735700691037`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.86658615365028`"}], ",", 
RowBox[{"-", "1.285145487128138`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.1165766826793284`"}], ",", 
RowBox[{"-", "1.3497668958728326`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.3305650323209446`"}], ",", 
RowBox[{"-", "1.4050819058554176`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.3361919739323085`"}], ",", 
RowBox[{"-", "0.9417450645012777`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.5501803235739247`"}], ",", 
RowBox[{"-", "0.9970600744838627`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.8431791620705353`"}], ",", 
RowBox[{"-", "1.072798934582879`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.078119197942532`"}], ",", 
RowBox[{"-", "0.9555485429237747`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.25540050789606`"}], ",", 
RowBox[{"-", "0.8670736137839183`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.367704796332913`"}], ",", 
RowBox[{"-", "1.3139537607864202`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.5449861062864416`"}], ",", 
RowBox[{"-", "1.2254788316465641`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.7487953548704773`"}], ",", 
RowBox[{"-", "1.1237647319975554`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.907723971439208`"}], ",", 
RowBox[{"-", "1.212609365054366`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.132944762259736`"}], ",", 
RowBox[{"-", "1.338512798616069`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.323404800872974`"}], ",", 
RowBox[{"-", "1.444984198216161`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.385610001144279`"}], ",", 
RowBox[{"-", "1.6124788396167078`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.437633833771388`"}], ",", 
RowBox[{"-", "1.752558980057622`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.833469122164289`"}], ",", 
RowBox[{"-", "1.5258506747626928`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.885492954791398`"}], ",", 
RowBox[{"-", "1.665930815203607`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.941574116506247`"}], ",", 
RowBox[{"-", "1.8169357798976566`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.120341922495902`"}], ",", 
RowBox[{"-", "1.8874380996757238`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.090563781888868`"}], ",", 
RowBox[{"-", "1.8756942178293756`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.625468327383669`"}], ",", 
RowBox[{"-", "2.0866494908352906`"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.55`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"5.095912827343816`", ",", 
RowBox[{"-", "1.877803770559435`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.090563781888868`", ",", 
RowBox[{"-", "1.8756942178293758`"}]}], "]"}]}], "]"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.6`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.571977872834189`"}], ",", 
RowBox[{"-", "2.065553963534699`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.572512777379684`"}], ",", 
RowBox[{"-", "2.065764918807705`"}]}], "]"}]}], "]"}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"AbsoluteThickness", "[", "6", "]"}], ",", 
RowBox[{"GrayLevel", "[", "1", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"5.232697299944736`", ",", 
RowBox[{"-", "2.935792732321386`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.683915960011633`", ",", 
RowBox[{"-", "2.7641418047351114`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.759367337072038`", ",", 
RowBox[{"-", "2.7877419126791234`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.612955043834751`", ",", 
RowBox[{"-", "2.7419462485129955`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.530394749638779`", ",", 
RowBox[{"-", "2.6043821222316`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.458044670221224`", ",", 
RowBox[{"-", "2.4838305234468314`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.1083748947080965`", ",", 
RowBox[{"-", "2.7756744090824936`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.036024815290543`", ",", 
RowBox[{"-", "2.655122810297725`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.9596478238003576`", ",", 
RowBox[{"-", "2.527861465063064`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.7663165817457473`", ",", 
RowBox[{"-", "2.486344042669056`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.5187935996052926`", ",", 
RowBox[{"-", "2.4331890735469583`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.409887916596164`", ",", 
RowBox[{"-", "2.409801838278896`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.3637297460854794`", ",", 
RowBox[{"-", "2.5155666101097927`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.2953039693713198`", ",", 
RowBox[{"-", "2.672354380973669`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.917083100629736`", ",", 
RowBox[{"-", "2.413964951137207`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.8486573239155764`", ",", 
RowBox[{"-", "2.570752722001084`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.7642226243029806`", ",", 
RowBox[{"-", "2.7642226243029806`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.570752722001084`", ",", 
RowBox[{"-", "2.8486573239155764`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.413964951137207`", ",", 
RowBox[{"-", "2.917083100629736`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.672354380973669`", ",", 
RowBox[{"-", "3.2953039693713198`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.5155666101097927`", ",", 
RowBox[{"-", "3.3637297460854794`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.409801838278896`", ",", 
RowBox[{"-", "3.409887916596164`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.4331890735469583`", ",", 
RowBox[{"-", "3.518793599605292`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.486344042669056`", ",", 
RowBox[{"-", "3.766316581745747`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.527861465063064`", ",", 
RowBox[{"-", "3.9596478238003567`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.655122810297725`", ",", 
RowBox[{"-", "4.036024815290542`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.775674409082494`", ",", 
RowBox[{"-", "4.108374894708096`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.4838305234468314`", ",", 
RowBox[{"-", "4.4580446702212235`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.6043821222316006`", ",", 
RowBox[{"-", "4.530394749638778`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.741946248512996`", ",", 
RowBox[{"-", "4.612955043834751`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.7877419126791243`", ",", 
RowBox[{"-", "4.759367337072038`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.7641418047351123`", ",", 
RowBox[{"-", "4.683915960011633`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.9357927323213873`", ",", 
RowBox[{"-", "5.232697299944735`"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"RGBColor", "[", 
RowBox[{"0.8904365128205128`", ",", "0.6076309999999999`", ",", "0.22218923076923078`"}], "]"}], ",", 
RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"5.232697299944736`", ",", 
RowBox[{"-", "2.935792732321386`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.683915960011633`", ",", 
RowBox[{"-", "2.7641418047351114`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.759367337072038`", ",", 
RowBox[{"-", "2.7877419126791234`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.612955043834751`", ",", 
RowBox[{"-", "2.7419462485129955`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.530394749638779`", ",", 
RowBox[{"-", "2.6043821222316`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.458044670221224`", ",", 
RowBox[{"-", "2.4838305234468314`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.1083748947080965`", ",", 
RowBox[{"-", "2.7756744090824936`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.036024815290543`", ",", 
RowBox[{"-", "2.655122810297725`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.9596478238003576`", ",", 
RowBox[{"-", "2.527861465063064`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.7663165817457473`", ",", 
RowBox[{"-", "2.486344042669056`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.5187935996052926`", ",", 
RowBox[{"-", "2.4331890735469583`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.409887916596164`", ",", 
RowBox[{"-", "2.409801838278896`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.3637297460854794`", ",", 
RowBox[{"-", "2.5155666101097927`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.2953039693713198`", ",", 
RowBox[{"-", "2.672354380973669`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.917083100629736`", ",", 
RowBox[{"-", "2.413964951137207`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.8486573239155764`", ",", 
RowBox[{"-", "2.570752722001084`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.7642226243029806`", ",", 
RowBox[{"-", "2.7642226243029806`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.570752722001084`", ",", 
RowBox[{"-", "2.8486573239155764`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.413964951137207`", ",", 
RowBox[{"-", "2.917083100629736`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.672354380973669`", ",", 
RowBox[{"-", "3.2953039693713198`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.5155666101097927`", ",", 
RowBox[{"-", "3.3637297460854794`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.409801838278896`", ",", 
RowBox[{"-", "3.409887916596164`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.4331890735469583`", ",", 
RowBox[{"-", "3.518793599605292`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.486344042669056`", ",", 
RowBox[{"-", "3.766316581745747`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.527861465063064`", ",", 
RowBox[{"-", "3.9596478238003567`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.655122810297725`", ",", 
RowBox[{"-", "4.036024815290542`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.775674409082494`", ",", 
RowBox[{"-", "4.108374894708096`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.4838305234468314`", ",", 
RowBox[{"-", "4.4580446702212235`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.6043821222316006`", ",", 
RowBox[{"-", "4.530394749638778`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.741946248512996`", ",", 
RowBox[{"-", "4.612955043834751`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.7877419126791243`", ",", 
RowBox[{"-", "4.759367337072038`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.7641418047351123`", ",", 
RowBox[{"-", "4.683915960011633`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.9357927323213873`", ",", 
RowBox[{"-", "5.232697299944735`"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.55`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"4.689403773410963`", ",", 
RowBox[{"-", "2.7658583140109743`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.683915960011633`", ",", 
RowBox[{"-", "2.7641418047351114`"}]}], "]"}]}], "]"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.6`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"2.91862763956276`", ",", 
RowBox[{"-", "5.1778191659514246`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.918799290490346`", ",", 
RowBox[{"-", "5.178367947291358`"}]}], "]"}]}], "]"}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"AbsoluteThickness", "[", "6", "]"}], ",", 
RowBox[{"GrayLevel", "[", "1", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"4.412457269891826`", ",", 
RowBox[{"-", "4.065737428976294`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.0198843235385615`", ",", 
RowBox[{"-", "3.6456047335198263`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.121016111278654`", ",", 
RowBox[{"-", "3.7538362634157805`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.042410157491624`", ",", 
RowBox[{"-", "3.6697119457564744`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.9119708899877987`", ",", 
RowBox[{"-", "3.6751750535956167`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.778430503849297`", ",", 
RowBox[{"-", "3.6807680436845405`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.826370131349266`", ",", 
RowBox[{"-", "3.2283657103768943`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.692829745210764`", ",", 
RowBox[{"-", "3.233958700465818`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.557811632792151`", ",", 
RowBox[{"-", "3.2396135812582045`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.4409512873567363`", ",", 
RowBox[{"-", "3.122753235822789`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.2809252096453667`", ",", 
RowBox[{"-", "2.9627271581114196`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.202712467487947`", ",", 
RowBox[{"-", "2.8845144159540004`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.26109108101424`", ",", 
RowBox[{"-", "2.750748266405607`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.3295168577284`", ",", 
RowBox[{"-", "2.5939604955417304`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.882870212272656`", ",", 
RowBox[{"-", "2.492358836569146`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.9512959889868156`", ",", 
RowBox[{"-", "2.3355710657052695`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.0295059253707093`", ",", 
RowBox[{"-", "2.156364308049295`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.931860289802899`", ",", 
RowBox[{"-", "1.9558978483469363`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.850078569891847`", ",", 
RowBox[{"-", "1.788000002594749`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.295528784124747`", ",", 
RowBox[{"-", "1.6748912464358086`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.213747064213695`", ",", 
RowBox[{"-", "1.506993400683621`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.168213466072065`", ",", 
RowBox[{"-", "1.4135129377434885`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.27906414135615`", ",", 
RowBox[{"-", "1.3581912253563484`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.4563454513096774`", ",", 
RowBox[{"-", "1.269716296216492`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.1667598529192964`", ",", 
RowBox[{"-", "0.9113110783538466`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.3440411628728244`", ",", 
RowBox[{"-", "0.8228361492139903`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.5732857810182854`", ",", 
RowBox[{"-", "0.7084281422366627`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.6514651604305377`", ",", 
RowBox[{"-", "0.48941915576473916`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.713529641685961`", ",", 
RowBox[{"-", "0.31555388287763336`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.106304618587768`", ",", 
RowBox[{"-", "0.5537724815578954`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.168369099843192`", ",", 
RowBox[{"-", "0.3799072086707896`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.223666143290854`", ",", 
RowBox[{"-", "0.22500000000000003`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.340717866582728`", ",", 
RowBox[{"-", "0.225`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.5769803237032765`", ",", 
RowBox[{"-", "0.225`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.757734777058982`", ",", 
RowBox[{"-", "0.22499999999999998`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.859867612406135`", ",", 
RowBox[{"-", "0.329774294913346`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.956076054853737`", ",", 
RowBox[{"-", "0.4284709744669475`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.230205871405438`", ",", 
RowBox[{"-", "0.06501242330105994`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.326414313853039`", ",", 
RowBox[{"-", "0.16370910285466142`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.425278964510363`", ",", 
RowBox[{"-", "0.26513068808008405`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.552517721454105`", ",", 
RowBox[{"-", "0.26066665590132915`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.420343535739507`", ",", 
RowBox[{"-", "0.2653038421832697`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.994989984023513`", ",", 
RowBox[{"-", "0.24514300205747996`"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"RGBColor", "[", 
RowBox[{"0.3028576923076923`", ",", "0.5779664615384615`", ",", "0.7445016153846155`"}], "]"}], ",", 
RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"4.412457269891826`", ",", 
RowBox[{"-", "4.065737428976294`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.0198843235385615`", ",", 
RowBox[{"-", "3.6456047335198263`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.121016111278654`", ",", 
RowBox[{"-", "3.7538362634157805`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.042410157491624`", ",", 
RowBox[{"-", "3.6697119457564744`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.9119708899877987`", ",", 
RowBox[{"-", "3.6751750535956167`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.778430503849297`", ",", 
RowBox[{"-", "3.6807680436845405`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.826370131349266`", ",", 
RowBox[{"-", "3.2283657103768943`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.692829745210764`", ",", 
RowBox[{"-", "3.233958700465818`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.557811632792151`", ",", 
RowBox[{"-", "3.2396135812582045`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.4409512873567363`", ",", 
RowBox[{"-", "3.122753235822789`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.2809252096453667`", ",", 
RowBox[{"-", "2.9627271581114196`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.202712467487947`", ",", 
RowBox[{"-", "2.8845144159540004`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.26109108101424`", ",", 
RowBox[{"-", "2.750748266405607`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.3295168577284`", ",", 
RowBox[{"-", "2.5939604955417304`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.882870212272656`", ",", 
RowBox[{"-", "2.492358836569146`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.9512959889868156`", ",", 
RowBox[{"-", "2.3355710657052695`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.0295059253707093`", ",", 
RowBox[{"-", "2.156364308049295`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.931860289802899`", ",", 
RowBox[{"-", "1.9558978483469363`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.850078569891847`", ",", 
RowBox[{"-", "1.788000002594749`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.295528784124747`", ",", 
RowBox[{"-", "1.6748912464358086`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.213747064213695`", ",", 
RowBox[{"-", "1.506993400683621`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.168213466072065`", ",", 
RowBox[{"-", "1.4135129377434885`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.27906414135615`", ",", 
RowBox[{"-", "1.3581912253563484`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.4563454513096774`", ",", 
RowBox[{"-", "1.269716296216492`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.1667598529192964`", ",", 
RowBox[{"-", "0.9113110783538466`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.3440411628728244`", ",", 
RowBox[{"-", "0.8228361492139903`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.5732857810182854`", ",", 
RowBox[{"-", "0.7084281422366627`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.6514651604305377`", ",", 
RowBox[{"-", "0.48941915576473916`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.713529641685961`", ",", 
RowBox[{"-", "0.31555388287763336`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.106304618587768`", ",", 
RowBox[{"-", "0.5537724815578954`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.168369099843192`", ",", 
RowBox[{"-", "0.3799072086707896`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.223666143290854`", ",", 
RowBox[{"-", "0.22500000000000003`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.340717866582728`", ",", 
RowBox[{"-", "0.225`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.5769803237032765`", ",", 
RowBox[{"-", "0.225`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.757734777058982`", ",", 
RowBox[{"-", "0.22499999999999998`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.859867612406135`", ",", 
RowBox[{"-", "0.329774294913346`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.956076054853737`", ",", 
RowBox[{"-", "0.4284709744669475`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.230205871405438`", ",", 
RowBox[{"-", "0.06501242330105994`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.326414313853039`", ",", 
RowBox[{"-", "0.16370910285466142`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.425278964510363`", ",", 
RowBox[{"-", "0.26513068808008405`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.552517721454105`", ",", 
RowBox[{"-", "0.26066665590132915`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.420343535739507`", ",", 
RowBox[{"-", "0.2653038421832697`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.994989984023513`", ",", 
RowBox[{"-", "0.24514300205747996`"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.55`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"4.023810053002094`", ",", 
RowBox[{"-", "3.649806060474391`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.0198843235385615`", ",", 
RowBox[{"-", "3.6456047335198263`"}]}], "]"}]}], "]"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.6`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"5.937525339195112`", ",", 
RowBox[{"-", "0.24715908607005893`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.9380999856433965`", ",", 
RowBox[{"-", "0.24713892522993314`"}]}], "]"}]}], "]"}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"AbsoluteThickness", "[", "6", "]"}], ",", 
RowBox[{"GrayLevel", "[", "1", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"3.7213535018861728`", ",", 
RowBox[{"-", "4.706540992491144`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.301220806429705`", ",", 
RowBox[{"-", "4.313968046137879`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.4466052619219214`", ",", 
RowBox[{"-", "4.4498156120706716`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.4149946753277836`", ",", 
RowBox[{"-", "4.420278608049281`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.3840325776011184`", ",", 
RowBox[{"-", "4.4402027624290294`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.282141989884754`", ",", 
RowBox[{"-", "4.505769502041631`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.0895738751502386`", ",", 
RowBox[{"-", "4.09456676191245`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.9876832874338737`", ",", 
RowBox[{"-", "4.160133501525051`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.926991182366152`", ",", 
RowBox[{"-", "4.1991889583508915`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.835950208474878`", ",", 
RowBox[{"-", "4.144549934416873`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.715398609690109`", ",", 
RowBox[{"-", "4.072199854999319`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.5441063228392164`", ",", 
RowBox[{"-", "4.49421970993`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.4235547240544473`", ",", 
RowBox[{"-", "4.421869630512447`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.4191156427522578`", ",", 
RowBox[{"-", "4.41920547766842`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.410087228747838`", ",", 
RowBox[{"-", "4.436871834032556`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.3422935705897783`", ",", 
RowBox[{"-", "4.569527129155523`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.975485077225406`", ",", 
RowBox[{"-", "4.298418514300862`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.9076914190673464`", ",", 
RowBox[{"-", "4.43107380942383`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.8801268587841342`", ",", 
RowBox[{"-", "4.48501078492645`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.8225990502780791`", ",", 
RowBox[{"-", "4.463645750084942`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.682518909837165`", ",", 
RowBox[{"-", "4.4116219174578335`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.5958907449831499`", ",", 
RowBox[{"-", "4.859481038477844`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.4558106045422357`", ",", 
RowBox[{"-", "4.807457205850735`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.4412961445538277`", ",", 
RowBox[{"-", "4.802066735547571`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.4393181625720592`", ",", 
RowBox[{"-", "4.809314635242218`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.401176206008026`", ",", 
RowBox[{"-", "4.949077827162963`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.986122963787551`", ",", 
RowBox[{"-", "4.760721925240899`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.9479810072235177`", ",", 
RowBox[{"-", "4.9004851171616455`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.917294081985618`", ",", 
RowBox[{"-", "5.012930911972457`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.83955302967955`", ",", 
RowBox[{"-", "5.029557804904257`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.7185907705356104`", ",", 
RowBox[{"-", "5.0554286475532155`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.8731873207201024`", ",", 
RowBox[{"-", "5.482541277699172`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.7522250615761628`", ",", 
RowBox[{"-", "5.508412120348131`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.71219051292046`", ",", 
RowBox[{"-", "5.516974522506654`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.7103899632540294`", ",", 
RowBox[{"-", "5.568295770248202`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.7168287357507455`", ",", 
RowBox[{"-", "5.384770791950603`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.6966678956249561`", ",", 
RowBox[{"-", "5.959417240234609`"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"RGBColor", "[", 
RowBox[{"0.9012497692307693`", ",", "0.5663052307692307`", ",", "0.21339738461538463`"}], "]"}], ",", 
RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"3.7213535018861728`", ",", 
RowBox[{"-", "4.706540992491144`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.301220806429705`", ",", 
RowBox[{"-", "4.313968046137879`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.4466052619219214`", ",", 
RowBox[{"-", "4.4498156120706716`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.4149946753277836`", ",", 
RowBox[{"-", "4.420278608049281`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.3840325776011184`", ",", 
RowBox[{"-", "4.4402027624290294`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.282141989884754`", ",", 
RowBox[{"-", "4.505769502041631`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.0895738751502386`", ",", 
RowBox[{"-", "4.09456676191245`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.9876832874338737`", ",", 
RowBox[{"-", "4.160133501525051`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.926991182366152`", ",", 
RowBox[{"-", "4.1991889583508915`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.835950208474878`", ",", 
RowBox[{"-", "4.144549934416873`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.715398609690109`", ",", 
RowBox[{"-", "4.072199854999319`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.5441063228392164`", ",", 
RowBox[{"-", "4.49421970993`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.4235547240544473`", ",", 
RowBox[{"-", "4.421869630512447`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.4191156427522578`", ",", 
RowBox[{"-", "4.41920547766842`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.410087228747838`", ",", 
RowBox[{"-", "4.436871834032556`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.3422935705897783`", ",", 
RowBox[{"-", "4.569527129155523`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.975485077225406`", ",", 
RowBox[{"-", "4.298418514300862`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.9076914190673464`", ",", 
RowBox[{"-", "4.43107380942383`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.8801268587841342`", ",", 
RowBox[{"-", "4.48501078492645`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.8225990502780791`", ",", 
RowBox[{"-", "4.463645750084942`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.682518909837165`", ",", 
RowBox[{"-", "4.4116219174578335`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.5958907449831499`", ",", 
RowBox[{"-", "4.859481038477844`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.4558106045422357`", ",", 
RowBox[{"-", "4.807457205850735`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.4412961445538277`", ",", 
RowBox[{"-", "4.802066735547571`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.4393181625720592`", ",", 
RowBox[{"-", "4.809314635242218`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.401176206008026`", ",", 
RowBox[{"-", "4.949077827162963`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.986122963787551`", ",", 
RowBox[{"-", "4.760721925240899`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.9479810072235177`", ",", 
RowBox[{"-", "4.9004851171616455`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.917294081985618`", ",", 
RowBox[{"-", "5.012930911972457`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.83955302967955`", ",", 
RowBox[{"-", "5.029557804904257`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.7185907705356104`", ",", 
RowBox[{"-", "5.0554286475532155`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.8731873207201024`", ",", 
RowBox[{"-", "5.482541277699172`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.7522250615761628`", ",", 
RowBox[{"-", "5.508412120348131`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.71219051292046`", ",", 
RowBox[{"-", "5.516974522506654`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.7103899632540294`", ",", 
RowBox[{"-", "5.568295770248202`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.7168287357507455`", ",", 
RowBox[{"-", "5.384770791950603`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.6966678956249561`", ",", 
RowBox[{"-", "5.959417240234609`"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.55`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"3.3054221333842695`", ",", 
RowBox[{"-", "4.317893775601412`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.301220806429705`", ",", 
RowBox[{"-", "4.313968046137879`"}]}], "]"}]}], "]"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.6`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"0.698683979637535`", ",", 
RowBox[{"-", "5.901952595406209`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.6986638187974092`", ",", 
RowBox[{"-", "5.902527241854493`"}]}], "]"}]}], "]"}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"AbsoluteThickness", "[", "6", "]"}], ",", 
RowBox[{"GrayLevel", "[", "1", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"3.3314266652392837`", ",", 
RowBox[{"-", "4.990149935035285`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.1597757376530087`", ",", 
RowBox[{"-", "4.441368595102183`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.2172229613224217`", ",", 
RowBox[{"-", "4.625031828526258`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.1970471396401603`", ",", 
RowBox[{"-", "4.5605281604556165`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.2311966960265712`", ",", 
RowBox[{"-", "4.538552871847932`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.333087283742936`", ",", 
RowBox[{"-", "4.472986132235331`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.0386285812920564`", ",", 
RowBox[{"-", "4.12735013171875`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.140519169008421`", ",", 
RowBox[{"-", "4.061783392106149`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.220666111545952`", ",", 
RowBox[{"-", "4.010208719411818`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.225569215332433`", ",", 
RowBox[{"-", "3.8931403244185163`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.2311622054213567`", ",", 
RowBox[{"-", "3.7595999382800147`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.677971548640079`", ",", 
RowBox[{"-", "3.845200696918548`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.683564538729003`", ",", 
RowBox[{"-", "3.711660310780046`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.6846939541064123`", ",", 
RowBox[{"-", "3.684693954106412`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.7116603107800463`", ",", 
RowBox[{"-", "3.6835645387290024`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.8452006969185484`", ",", 
RowBox[{"-", "3.6779715486400786`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.7595999382800147`", ",", 
RowBox[{"-", "3.2311622054213562`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.8931403244185163`", ",", 
RowBox[{"-", "3.2255692153324325`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.010208719411818`", ",", 
RowBox[{"-", "3.2206661115459516`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.061783392106149`", ",", 
RowBox[{"-", "3.140519169008421`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.12735013171875`", ",", 
RowBox[{"-", "3.038628581292056`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.472986132235331`", ",", 
RowBox[{"-", "3.3330872837429357`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.538552871847932`", ",", 
RowBox[{"-", "3.2311966960265712`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.5605281604556165`", ",", 
RowBox[{"-", "3.1970471396401594`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.625031828526258`", ",", 
RowBox[{"-", "3.217222961322421`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.441368595102184`", ",", 
RowBox[{"-", "3.1597757376530082`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.990149935035287`", ",", 
RowBox[{"-", "3.3314266652392828`"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"RGBColor", "[", 
RowBox[{"0.324106`", ",", "0.6089696666666666`", ",", "0.7083413333333334`"}], "]"}], ",", 
RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"3.3314266652392837`", ",", 
RowBox[{"-", "4.990149935035285`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.1597757376530087`", ",", 
RowBox[{"-", "4.441368595102183`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.2172229613224217`", ",", 
RowBox[{"-", "4.625031828526258`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.1970471396401603`", ",", 
RowBox[{"-", "4.5605281604556165`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.2311966960265712`", ",", 
RowBox[{"-", "4.538552871847932`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.333087283742936`", ",", 
RowBox[{"-", "4.472986132235331`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.0386285812920564`", ",", 
RowBox[{"-", "4.12735013171875`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.140519169008421`", ",", 
RowBox[{"-", "4.061783392106149`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.220666111545952`", ",", 
RowBox[{"-", "4.010208719411818`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.225569215332433`", ",", 
RowBox[{"-", "3.8931403244185163`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.2311622054213567`", ",", 
RowBox[{"-", "3.7595999382800147`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.677971548640079`", ",", 
RowBox[{"-", "3.845200696918548`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.683564538729003`", ",", 
RowBox[{"-", "3.711660310780046`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.6846939541064123`", ",", 
RowBox[{"-", "3.684693954106412`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.7116603107800463`", ",", 
RowBox[{"-", "3.6835645387290024`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.8452006969185484`", ",", 
RowBox[{"-", "3.6779715486400786`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.7595999382800147`", ",", 
RowBox[{"-", "3.2311622054213562`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.8931403244185163`", ",", 
RowBox[{"-", "3.2255692153324325`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.010208719411818`", ",", 
RowBox[{"-", "3.2206661115459516`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.061783392106149`", ",", 
RowBox[{"-", "3.140519169008421`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.12735013171875`", ",", 
RowBox[{"-", "3.038628581292056`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.472986132235331`", ",", 
RowBox[{"-", "3.3330872837429357`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.538552871847932`", ",", 
RowBox[{"-", "3.2311966960265712`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.5605281604556165`", ",", 
RowBox[{"-", "3.1970471396401594`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.625031828526258`", ",", 
RowBox[{"-", "3.217222961322421`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.441368595102184`", ",", 
RowBox[{"-", "3.1597757376530082`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.990149935035287`", ",", 
RowBox[{"-", "3.3314266652392828`"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.55`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"3.1614922469288715`", ",", 
RowBox[{"-", "4.446856408501515`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.1597757376530087`", ",", 
RowBox[{"-", "4.441368595102183`"}]}], "]"}]}], "]"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.6`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"4.935271801041978`", ",", 
RowBox[{"-", "3.3142615724806554`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.9358205823819095`", ",", 
RowBox[{"-", "3.314433223408242`"}]}], "]"}]}], "]"}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"AbsoluteThickness", "[", "6", "]"}], ",", 
RowBox[{"GrayLevel", "[", "1", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"2.502453717006254`", ",", 
RowBox[{"-", "5.4532307299656395`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.291498444000339`", ",", 
RowBox[{"-", "4.918326184470838`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.3060590483238292`", ",", 
RowBox[{"-", "4.955246491447795`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.235980967994354`", ",", 
RowBox[{"-", "4.777554399784672`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.3083967415107485`", ",", 
RowBox[{"-", "4.635854776717006`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.376190399668808`", ",", 
RowBox[{"-", "4.503199481594039`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.9415882481463762`", ",", 
RowBox[{"-", "4.364746161862346`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.009381906304436`", ",", 
RowBox[{"-", "4.232090866739379`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.0915718490594326`", ",", 
RowBox[{"-", "4.071265630153326`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.04637463465153`", ",", 
RowBox[{"-", "3.8607989611014095`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.993219665529432`", ",", 
RowBox[{"-", "3.6132759789609548`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.9542004835865456`", ",", 
RowBox[{"-", "3.4315781163773234`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.7588401693119025`", ",", 
RowBox[{"-", "3.3364196440802725`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.5909423235597149`", ",", 
RowBox[{"-", "3.2546379241692205`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.8719489254708426`", ",", 
RowBox[{"-", "2.8909694298473734`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.7040510797186552`", ",", 
RowBox[{"-", "2.8091877099363214`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.5035595759978457`", ",", 
RowBox[{"-", "2.7115298756241306`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.4327394108467102`", ",", 
RowBox[{"-", "2.4375592071417524`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.3497668958728328`", ",", 
RowBox[{"-", "2.1165766826793284`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.2851454871281383`", ",", 
RowBox[{"-", "1.86658615365028`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.4613735700691042`", ",", 
RowBox[{"-", "1.690358070709314`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.614029903829244`", ",", 
RowBox[{"-", "1.5377017369491737`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.219503685415228`", ",", 
RowBox[{"-", "1.2958318522952976`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.372160019175368`", ",", 
RowBox[{"-", "1.1431755185351575`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.5414398584073712`", ",", 
RowBox[{"-", "0.9738956793031541`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.465576764021684`", ",", 
RowBox[{"-", "0.7430884614543579`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.3975304878668087`", ",", 
RowBox[{"-", "0.5360632694099808`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.8590533894039876`", ",", 
RowBox[{"-", "0.4990626908119045`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.7910071132491123`", ",", 
RowBox[{"-", "0.2920374987675274`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.6950184845586747`", ",", "8.885618819063318`*^-17"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.7910071132491123`", ",", "0.2920374987675276`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.8590533894039876`", ",", "0.4990626908119048`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.3975304878668084`", ",", "0.5360632694099808`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.4655767640216837`", ",", "0.7430884614543581`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.541439858407371`", ",", "0.9738956793031543`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.3721600191753678`", ",", "1.143175518535158`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.2195036854152277`", ",", "1.2958318522952978`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.6140299038292443`", ",", "1.5377017369491741`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.4613735700691042`", ",", "1.6903580707093142`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.2851454871281383`", ",", "1.86658615365028`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.3497668958728328`", ",", "2.1165766826793284`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.43273941084671`", ",", "2.4375592071417524`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.5035595759978455`", ",", "2.71152987562413`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.704051079718655`", ",", "2.8091877099363214`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.8719489254708426`", ",", "2.8909694298473734`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.5909423235597149`", ",", "3.2546379241692205`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.7588401693119022`", ",", "3.3364196440802725`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.9542004835865456`", ",", "3.4315781163773234`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.993219665529432`", ",", "3.6132759789609548`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.04637463465153`", ",", "3.8607989611014095`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.0915718490594326`", ",", "4.071265630153326`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.009381906304436`", ",", "4.232090866739379`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.9415882481463762`", ",", "4.364746161862346`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.376190399668808`", ",", "4.503199481594039`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.3083967415107485`", ",", "4.635854776717006`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.235980967994354`", ",", "4.777554399784672`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.3060590483238292`", ",", "4.955246491447795`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.291498444000339`", ",", "4.918326184470838`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.502453717006254`", ",", "5.4532307299656395`"}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"RGBColor", "[", 
RowBox[{"0.9020042307692308`", ",", "0.5134387692307691`", ",", "0.2033346153846154`"}], "]"}], ",", 
RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"2.502453717006254`", ",", 
RowBox[{"-", "5.4532307299656395`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.291498444000339`", ",", 
RowBox[{"-", "4.918326184470838`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.3060590483238292`", ",", 
RowBox[{"-", "4.955246491447795`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.235980967994354`", ",", 
RowBox[{"-", "4.777554399784672`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.3083967415107485`", ",", 
RowBox[{"-", "4.635854776717006`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.376190399668808`", ",", 
RowBox[{"-", "4.503199481594039`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.9415882481463762`", ",", 
RowBox[{"-", "4.364746161862346`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.009381906304436`", ",", 
RowBox[{"-", "4.232090866739379`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.0915718490594326`", ",", 
RowBox[{"-", "4.071265630153326`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.04637463465153`", ",", 
RowBox[{"-", "3.8607989611014095`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.993219665529432`", ",", 
RowBox[{"-", "3.6132759789609548`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.9542004835865456`", ",", 
RowBox[{"-", "3.4315781163773234`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.7588401693119025`", ",", 
RowBox[{"-", "3.3364196440802725`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.5909423235597149`", ",", 
RowBox[{"-", "3.2546379241692205`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.8719489254708426`", ",", 
RowBox[{"-", "2.8909694298473734`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.7040510797186552`", ",", 
RowBox[{"-", "2.8091877099363214`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.5035595759978457`", ",", 
RowBox[{"-", "2.7115298756241306`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.4327394108467102`", ",", 
RowBox[{"-", "2.4375592071417524`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.3497668958728328`", ",", 
RowBox[{"-", "2.1165766826793284`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.2851454871281383`", ",", 
RowBox[{"-", "1.86658615365028`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.4613735700691042`", ",", 
RowBox[{"-", "1.690358070709314`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.614029903829244`", ",", 
RowBox[{"-", "1.5377017369491737`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.219503685415228`", ",", 
RowBox[{"-", "1.2958318522952976`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.372160019175368`", ",", 
RowBox[{"-", "1.1431755185351575`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.5414398584073712`", ",", 
RowBox[{"-", "0.9738956793031541`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.465576764021684`", ",", 
RowBox[{"-", "0.7430884614543579`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.3975304878668087`", ",", 
RowBox[{"-", "0.5360632694099808`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.8590533894039876`", ",", 
RowBox[{"-", "0.4990626908119045`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.7910071132491123`", ",", 
RowBox[{"-", "0.2920374987675274`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.6950184845586747`", ",", "8.885618819063318`*^-17"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.7910071132491123`", ",", "0.2920374987675276`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.8590533894039876`", ",", "0.4990626908119048`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.3975304878668084`", ",", "0.5360632694099808`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.4655767640216837`", ",", "0.7430884614543581`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.541439858407371`", ",", "0.9738956793031543`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.3721600191753678`", ",", "1.143175518535158`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.2195036854152277`", ",", "1.2958318522952978`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.6140299038292443`", ",", "1.5377017369491741`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.4613735700691042`", ",", "1.6903580707093142`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.2851454871281383`", ",", "1.86658615365028`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.3497668958728328`", ",", "2.1165766826793284`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.43273941084671`", ",", "2.4375592071417524`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.5035595759978455`", ",", "2.71152987562413`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.704051079718655`", ",", "2.8091877099363214`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.8719489254708426`", ",", "2.8909694298473734`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.5909423235597149`", ",", "3.2546379241692205`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.7588401693119022`", ",", "3.3364196440802725`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.9542004835865456`", ",", "3.4315781163773234`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.993219665529432`", ",", "3.6132759789609548`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.04637463465153`", ",", "3.8607989611014095`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.0915718490594326`", ",", "4.071265630153326`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.009381906304436`", ",", "4.232090866739379`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.9415882481463762`", ",", "4.364746161862346`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.376190399668808`", ",", "4.503199481594039`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.3083967415107485`", ",", "4.635854776717006`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.235980967994354`", ",", "4.777554399784672`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.3060590483238292`", ",", "4.955246491447795`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.291498444000339`", ",", "4.918326184470838`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.502453717006254`", ",", "5.4532307299656395`"}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.55`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"2.293607996730398`", ",", 
RowBox[{"-", "4.923675229925785`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.291498444000339`", ",", 
RowBox[{"-", "4.918326184470838`"}]}], "]"}]}], "]"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.6`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"2.4813581897056625`", ",", "5.399740275416159`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.4815691449786685`", ",", "5.400275179961654`"}], "]"}]}], "]"}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"AbsoluteThickness", "[", "6", "]"}], ",", 
RowBox[{"GrayLevel", "[", "1", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.6225234894443537`", ",", 
RowBox[{"-", "5.776453715403708`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.3736898228537213`", ",", 
RowBox[{"-", "5.2580843428795765`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.4069670041129827`", ",", 
RowBox[{"-", "5.327407243615167`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.3374499045855295`", ",", 
RowBox[{"-", "5.18258947938141`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.3821052277260093`", ",", 
RowBox[{"-", "5.018959423123336`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.4202471842900426`", ",", 
RowBox[{"-", "4.87919623120259`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.9670519855055344`", ",", 
RowBox[{"-", "4.830603521201272`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.0051939420695677`", ",", 
RowBox[{"-", "4.690840329280527`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.047725478523687`", ",", 
RowBox[{"-", "4.534992443445362`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.9457214756890346`", ",", 
RowBox[{"-", "4.352523851959166`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.8198180421273316`", ",", 
RowBox[{"-", "4.127303061138638`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.7657738313227983`", ",", 
RowBox[{"-", "4.030626746979952`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.6407051180014485`", ",", 
RowBox[{"-", "4.075272377960057`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.4668398451143427`", ",", 
RowBox[{"-", "4.13733685921548`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.40248651932118634`", ",", 
RowBox[{"-", "3.6824974010582494`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.2286212464340805`", ",", 
RowBox[{"-", "3.7445618823136724`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.1329061551912096`*^-16", ",", 
RowBox[{"-", "3.8261725388196024`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.22862124643408038`"}], ",", 
RowBox[{"-", "3.7445618823136724`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.40248651932118623`"}], ",", 
RowBox[{"-", "3.6824974010582494`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.46683984511434246`"}], ",", 
RowBox[{"-", "4.13733685921548`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.6407051180014484`"}], ",", 
RowBox[{"-", "4.075272377960057`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.7657738313227982`"}], ",", 
RowBox[{"-", "4.030626746979952`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.8198180421273316`"}], ",", 
RowBox[{"-", "4.127303061138638`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.9457214756890344`"}], ",", 
RowBox[{"-", "4.352523851959166`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.0477254785236871`"}], ",", 
RowBox[{"-", "4.534992443445362`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.005193942069568`"}], ",", 
RowBox[{"-", "4.690840329280528`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.9670519855055346`"}], ",", 
RowBox[{"-", "4.830603521201272`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.4202471842900428`"}], ",", 
RowBox[{"-", "4.87919623120259`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.3821052277260097`"}], ",", 
RowBox[{"-", "5.018959423123336`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.3374499045855301`"}], ",", 
RowBox[{"-", "5.182589479381409`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.4069670041129834`"}], ",", 
RowBox[{"-", "5.327407243615166`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.3736898228537222`"}], ",", 
RowBox[{"-", "5.258084342879577`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.6225234894443559`"}], ",", 
RowBox[{"-", "5.776453715403709`"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"RGBColor", "[", 
RowBox[{"0.34649`", ",", "0.6377631025641025`", ",", "0.6697878974358975`"}], "]"}], ",", 
RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.6225234894443537`", ",", 
RowBox[{"-", "5.776453715403708`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.3736898228537213`", ",", 
RowBox[{"-", "5.2580843428795765`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.4069670041129827`", ",", 
RowBox[{"-", "5.327407243615167`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.3374499045855295`", ",", 
RowBox[{"-", "5.18258947938141`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.3821052277260093`", ",", 
RowBox[{"-", "5.018959423123336`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.4202471842900426`", ",", 
RowBox[{"-", "4.87919623120259`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.9670519855055344`", ",", 
RowBox[{"-", "4.830603521201272`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.0051939420695677`", ",", 
RowBox[{"-", "4.690840329280527`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.047725478523687`", ",", 
RowBox[{"-", "4.534992443445362`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.9457214756890346`", ",", 
RowBox[{"-", "4.352523851959166`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.8198180421273316`", ",", 
RowBox[{"-", "4.127303061138638`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.7657738313227983`", ",", 
RowBox[{"-", "4.030626746979952`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.6407051180014485`", ",", 
RowBox[{"-", "4.075272377960057`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.4668398451143427`", ",", 
RowBox[{"-", "4.13733685921548`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.40248651932118634`", ",", 
RowBox[{"-", "3.6824974010582494`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.2286212464340805`", ",", 
RowBox[{"-", "3.7445618823136724`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.1329061551912096`*^-16", ",", 
RowBox[{"-", "3.8261725388196024`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.22862124643408038`"}], ",", 
RowBox[{"-", "3.7445618823136724`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.40248651932118623`"}], ",", 
RowBox[{"-", "3.6824974010582494`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.46683984511434246`"}], ",", 
RowBox[{"-", "4.13733685921548`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.6407051180014484`"}], ",", 
RowBox[{"-", "4.075272377960057`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.7657738313227982`"}], ",", 
RowBox[{"-", "4.030626746979952`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.8198180421273316`"}], ",", 
RowBox[{"-", "4.127303061138638`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.9457214756890344`"}], ",", 
RowBox[{"-", "4.352523851959166`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.0477254785236871`"}], ",", 
RowBox[{"-", "4.534992443445362`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.005193942069568`"}], ",", 
RowBox[{"-", "4.690840329280528`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.9670519855055346`"}], ",", 
RowBox[{"-", "4.830603521201272`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.4202471842900428`"}], ",", 
RowBox[{"-", "4.87919623120259`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.3821052277260097`"}], ",", 
RowBox[{"-", "5.018959423123336`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.3374499045855301`"}], ",", 
RowBox[{"-", "5.182589479381409`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.4069670041129834`"}], ",", 
RowBox[{"-", "5.327407243615166`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.3736898228537222`"}], ",", 
RowBox[{"-", "5.258084342879577`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.6225234894443559`"}], ",", 
RowBox[{"-", "5.776453715403709`"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.55`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.3761781595196276`", ",", 
RowBox[{"-", "5.263268036604818`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.3736898228537213`", ",", 
RowBox[{"-", "5.2580843428795765`"}]}], "]"}]}], "]"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.6`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.5976401227852925`"}], ",", 
RowBox[{"-", "5.724616778151296`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.5978889564518832`"}], ",", 
RowBox[{"-", "5.72513514752382`"}]}], "]"}]}], "]"}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"AbsoluteThickness", "[", "6", "]"}], ",", 
RowBox[{"GrayLevel", "[", "1", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"0.24514300205748024`", ",", 
RowBox[{"-", "5.994989984023513`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.2653038421832696`", ",", 
RowBox[{"-", "5.420343535739507`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.26066665590132926`", ",", 
RowBox[{"-", "5.552517721454105`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.2651306880800841`", ",", 
RowBox[{"-", "5.425278964510363`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.16370910285466142`", ",", 
RowBox[{"-", "5.326414313853039`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.06501242330105991`", ",", 
RowBox[{"-", "5.230205871405438`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.4284709744669474`", ",", 
RowBox[{"-", "4.956076054853737`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.3297742949133459`", ",", 
RowBox[{"-", "4.859867612406135`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.2249999999999999`", ",", 
RowBox[{"-", "4.757734777058982`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.22500000000000003`", ",", 
RowBox[{"-", "4.5769803237032765`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.22500000000000006`", ",", 
RowBox[{"-", "4.340717866582728`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.22500000000000012`", ",", 
RowBox[{"-", "4.223666143290854`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.3799072086707898`", ",", 
RowBox[{"-", "4.168369099843192`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.5537724815578956`", ",", 
RowBox[{"-", "4.106304618587768`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.31555388287763336`", ",", 
RowBox[{"-", "3.7135296416859607`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.48941915576473916`", ",", 
RowBox[{"-", "3.6514651604305377`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.7084281422366627`", ",", 
RowBox[{"-", "3.573285781018285`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.8228361492139905`", ",", 
RowBox[{"-", "3.3440411628728244`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.9113110783538468`", ",", 
RowBox[{"-", "3.166759852919296`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.269716296216492`", ",", 
RowBox[{"-", "3.4563454513096774`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.3581912253563484`", ",", 
RowBox[{"-", "3.2790641413561494`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.4135129377434887`", ",", 
RowBox[{"-", "3.1682134660720656`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.5069934006836212`", ",", 
RowBox[{"-", "3.213747064213695`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.6748912464358086`", ",", 
RowBox[{"-", "3.295528784124747`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.788000002594749`", ",", 
RowBox[{"-", "2.850078569891847`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.9558978483469365`", ",", 
RowBox[{"-", "2.931860289802899`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.156364308049295`", ",", 
RowBox[{"-", "3.0295059253707093`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.3355710657052695`", ",", 
RowBox[{"-", "2.9512959889868156`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.492358836569146`", ",", 
RowBox[{"-", "2.882870212272656`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.5939604955417304`", ",", 
RowBox[{"-", "3.3295168577284`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.750748266405607`", ",", 
RowBox[{"-", "3.26109108101424`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.8845144159540004`", ",", 
RowBox[{"-", "3.2027124674879466`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.96272715811142`", ",", 
RowBox[{"-", "3.2809252096453663`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.1227532358227896`", ",", 
RowBox[{"-", "3.440951287356736`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.239613581258205`", ",", 
RowBox[{"-", "3.557811632792151`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.2339587004658186`", ",", 
RowBox[{"-", "3.6928297452107635`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.228365710376895`", ",", 
RowBox[{"-", "3.8263701313492655`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.680768043684541`", ",", 
RowBox[{"-", "3.778430503849297`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.675175053595617`", ",", 
RowBox[{"-", "3.9119708899877987`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.669711945756475`", ",", 
RowBox[{"-", "4.042410157491624`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.7538362634157805`", ",", 
RowBox[{"-", "4.121016111278654`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.645604733519827`", ",", 
RowBox[{"-", "4.019884323538562`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.065737428976295`", ",", 
RowBox[{"-", "4.412457269891827`"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"RGBColor", "[", 
RowBox[{"0.9027586923076923`", ",", "0.46057230769230767`", ",", "0.19327184615384616`"}], "]"}], ",", 
RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"0.24514300205748024`", ",", 
RowBox[{"-", "5.994989984023513`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.2653038421832696`", ",", 
RowBox[{"-", "5.420343535739507`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.26066665590132926`", ",", 
RowBox[{"-", "5.552517721454105`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.2651306880800841`", ",", 
RowBox[{"-", "5.425278964510363`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.16370910285466142`", ",", 
RowBox[{"-", "5.326414313853039`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.06501242330105991`", ",", 
RowBox[{"-", "5.230205871405438`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.4284709744669474`", ",", 
RowBox[{"-", "4.956076054853737`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.3297742949133459`", ",", 
RowBox[{"-", "4.859867612406135`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.2249999999999999`", ",", 
RowBox[{"-", "4.757734777058982`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.22500000000000003`", ",", 
RowBox[{"-", "4.5769803237032765`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.22500000000000006`", ",", 
RowBox[{"-", "4.340717866582728`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.22500000000000012`", ",", 
RowBox[{"-", "4.223666143290854`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.3799072086707898`", ",", 
RowBox[{"-", "4.168369099843192`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.5537724815578956`", ",", 
RowBox[{"-", "4.106304618587768`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.31555388287763336`", ",", 
RowBox[{"-", "3.7135296416859607`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.48941915576473916`", ",", 
RowBox[{"-", "3.6514651604305377`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.7084281422366627`", ",", 
RowBox[{"-", "3.573285781018285`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.8228361492139905`", ",", 
RowBox[{"-", "3.3440411628728244`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.9113110783538468`", ",", 
RowBox[{"-", "3.166759852919296`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.269716296216492`", ",", 
RowBox[{"-", "3.4563454513096774`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.3581912253563484`", ",", 
RowBox[{"-", "3.2790641413561494`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.4135129377434887`", ",", 
RowBox[{"-", "3.1682134660720656`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.5069934006836212`", ",", 
RowBox[{"-", "3.213747064213695`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.6748912464358086`", ",", 
RowBox[{"-", "3.295528784124747`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.788000002594749`", ",", 
RowBox[{"-", "2.850078569891847`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.9558978483469365`", ",", 
RowBox[{"-", "2.931860289802899`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.156364308049295`", ",", 
RowBox[{"-", "3.0295059253707093`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.3355710657052695`", ",", 
RowBox[{"-", "2.9512959889868156`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.492358836569146`", ",", 
RowBox[{"-", "2.882870212272656`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.5939604955417304`", ",", 
RowBox[{"-", "3.3295168577284`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.750748266405607`", ",", 
RowBox[{"-", "3.26109108101424`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.8845144159540004`", ",", 
RowBox[{"-", "3.2027124674879466`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.96272715811142`", ",", 
RowBox[{"-", "3.2809252096453663`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.1227532358227896`", ",", 
RowBox[{"-", "3.440951287356736`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.239613581258205`", ",", 
RowBox[{"-", "3.557811632792151`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.2339587004658186`", ",", 
RowBox[{"-", "3.6928297452107635`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.228365710376895`", ",", 
RowBox[{"-", "3.8263701313492655`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.680768043684541`", ",", 
RowBox[{"-", "3.778430503849297`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.675175053595617`", ",", 
RowBox[{"-", "3.9119708899877987`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.669711945756475`", ",", 
RowBox[{"-", "4.042410157491624`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.7538362634157805`", ",", 
RowBox[{"-", "4.121016111278654`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.645604733519827`", ",", 
RowBox[{"-", "4.019884323538562`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.065737428976295`", ",", 
RowBox[{"-", "4.412457269891827`"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.55`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"0.2651022337820117`", ",", 
RowBox[{"-", "5.426090000222347`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.2653038421832696`", ",", 
RowBox[{"-", "5.420343535739507`"}]}], "]"}]}], "]"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.6`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"4.023724159430648`", ",", 
RowBox[{"-", "4.373199975256501`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.024144292126104`", ",", 
RowBox[{"-", "4.373592548202854`"}]}], "]"}]}], "]"}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"AbsoluteThickness", "[", "6", "]"}], ",", 
RowBox[{"GrayLevel", "[", "1", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.6966678956249557`"}], ",", 
RowBox[{"-", "5.959417240234611`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.7168287357507457`"}], ",", 
RowBox[{"-", "5.384770791950605`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.7103899632540291`"}], ",", 
RowBox[{"-", "5.568295770248201`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.7121905129204599`"}], ",", 
RowBox[{"-", "5.516974522506653`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.7522250615761626`"}], ",", 
RowBox[{"-", "5.508412120348131`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.8731873207201023`"}], ",", 
RowBox[{"-", "5.482541277699173`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.7185907705356109`"}], ",", 
RowBox[{"-", "5.055428647553214`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.8395530296795507`"}], ",", 
RowBox[{"-", "5.029557804904256`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.9172940819856183`"}], ",", 
RowBox[{"-", "5.012930911972457`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.9479810072235182`"}], ",", 
RowBox[{"-", "4.9004851171616455`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.9861229637875513`"}], ",", 
RowBox[{"-", "4.760721925240899`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.4011762060080262`"}], ",", 
RowBox[{"-", "4.949077827162963`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.4393181625720595`"}], ",", 
RowBox[{"-", "4.809314635242217`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.4412961445538277`"}], ",", 
RowBox[{"-", "4.802066735547571`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.4558106045422354`"}], ",", 
RowBox[{"-", "4.807457205850735`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.5958907449831496`"}], ",", 
RowBox[{"-", "4.859481038477844`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.6825189098371647`"}], ",", 
RowBox[{"-", "4.4116219174578335`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.822599050278079`"}], ",", 
RowBox[{"-", "4.463645750084942`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.8801268587841342`"}], ",", 
RowBox[{"-", "4.48501078492645`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.907691419067346`"}], ",", 
RowBox[{"-", "4.43107380942383`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.9754850772254056`"}], ",", 
RowBox[{"-", "4.298418514300862`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.342293570589778`"}], ",", 
RowBox[{"-", "4.569527129155523`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.4100872287478374`"}], ",", 
RowBox[{"-", "4.436871834032556`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.4191156427522578`"}], ",", 
RowBox[{"-", "4.41920547766842`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.4235547240544473`"}], ",", 
RowBox[{"-", "4.421869630512447`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.544106322839216`"}], ",", 
RowBox[{"-", "4.49421970993`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.715398609690109`"}], ",", 
RowBox[{"-", "4.072199854999319`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.8359502084748778`"}], ",", 
RowBox[{"-", "4.144549934416873`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.926991182366152`"}], ",", 
RowBox[{"-", "4.1991889583508915`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.987683287433874`"}], ",", 
RowBox[{"-", "4.160133501525051`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.0895738751502386`"}], ",", 
RowBox[{"-", "4.09456676191245`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.2821419898847535`"}], ",", 
RowBox[{"-", "4.505769502041631`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.384032577601118`"}], ",", 
RowBox[{"-", "4.4402027624290294`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.414994675327784`"}], ",", 
RowBox[{"-", "4.42027860804928`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.4466052619219227`"}], ",", 
RowBox[{"-", "4.449815612070672`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.3012208064297046`"}], ",", 
RowBox[{"-", "4.313968046137879`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.7213535018861736`"}], ",", 
RowBox[{"-", "4.706540992491142`"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"RGBColor", "[", 
RowBox[{"0.3711510769230769`", ",", "0.6628497692307692`", ",", "0.629481076923077`"}], "]"}], ",", 
RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.6966678956249557`"}], ",", 
RowBox[{"-", "5.959417240234611`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.7168287357507457`"}], ",", 
RowBox[{"-", "5.384770791950605`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.7103899632540291`"}], ",", 
RowBox[{"-", "5.568295770248201`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.7121905129204599`"}], ",", 
RowBox[{"-", "5.516974522506653`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.7522250615761626`"}], ",", 
RowBox[{"-", "5.508412120348131`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.8731873207201023`"}], ",", 
RowBox[{"-", "5.482541277699173`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.7185907705356109`"}], ",", 
RowBox[{"-", "5.055428647553214`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.8395530296795507`"}], ",", 
RowBox[{"-", "5.029557804904256`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.9172940819856183`"}], ",", 
RowBox[{"-", "5.012930911972457`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.9479810072235182`"}], ",", 
RowBox[{"-", "4.9004851171616455`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.9861229637875513`"}], ",", 
RowBox[{"-", "4.760721925240899`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.4011762060080262`"}], ",", 
RowBox[{"-", "4.949077827162963`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.4393181625720595`"}], ",", 
RowBox[{"-", "4.809314635242217`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.4412961445538277`"}], ",", 
RowBox[{"-", "4.802066735547571`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.4558106045422354`"}], ",", 
RowBox[{"-", "4.807457205850735`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.5958907449831496`"}], ",", 
RowBox[{"-", "4.859481038477844`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.6825189098371647`"}], ",", 
RowBox[{"-", "4.4116219174578335`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.822599050278079`"}], ",", 
RowBox[{"-", "4.463645750084942`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.8801268587841342`"}], ",", 
RowBox[{"-", "4.48501078492645`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.907691419067346`"}], ",", 
RowBox[{"-", "4.43107380942383`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.9754850772254056`"}], ",", 
RowBox[{"-", "4.298418514300862`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.342293570589778`"}], ",", 
RowBox[{"-", "4.569527129155523`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.4100872287478374`"}], ",", 
RowBox[{"-", "4.436871834032556`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.4191156427522578`"}], ",", 
RowBox[{"-", "4.41920547766842`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.4235547240544473`"}], ",", 
RowBox[{"-", "4.421869630512447`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.544106322839216`"}], ",", 
RowBox[{"-", "4.49421970993`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.715398609690109`"}], ",", 
RowBox[{"-", "4.072199854999319`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.8359502084748778`"}], ",", 
RowBox[{"-", "4.144549934416873`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.926991182366152`"}], ",", 
RowBox[{"-", "4.1991889583508915`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.987683287433874`"}], ",", 
RowBox[{"-", "4.160133501525051`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.0895738751502386`"}], ",", 
RowBox[{"-", "4.09456676191245`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.2821419898847535`"}], ",", 
RowBox[{"-", "4.505769502041631`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.384032577601118`"}], ",", 
RowBox[{"-", "4.4402027624290294`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.414994675327784`"}], ",", 
RowBox[{"-", "4.42027860804928`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.4466052619219227`"}], ",", 
RowBox[{"-", "4.449815612070672`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.3012208064297046`"}], ",", 
RowBox[{"-", "4.313968046137879`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.7213535018861736`"}], ",", 
RowBox[{"-", "4.706540992491142`"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.55`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.7166271273494879`"}], ",", 
RowBox[{"-", "5.390517256433445`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.7168287357507457`"}], ",", 
RowBox[{"-", "5.384770791950605`"}]}], "]"}]}], "]"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.6`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.6793402323405267`"}], ",", 
RowBox[{"-", "4.667283697855815`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.679760365035983`"}], ",", 
RowBox[{"-", "4.667676270802169`"}]}], "]"}]}], "]"}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"AbsoluteThickness", "[", "6", "]"}], ",", 
RowBox[{"GrayLevel", "[", "1", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.174911282983784`"}], ",", 
RowBox[{"-", "5.883840877956967`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.9260776163931503`"}], ",", 
RowBox[{"-", "5.3654715054328355`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.0012866256158375`"}], ",", 
RowBox[{"-", "5.522146634860009`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.9721179061245115`"}], ",", 
RowBox[{"-", "5.461382466461021`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.9336684502920721`"}], ",", 
RowBox[{"-", "5.469605856374693`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.8127061911481324`"}], ",", 
RowBox[{"-", "5.495476699023651`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.7790719001075809`"}], ",", 
RowBox[{"-", "5.042493226228736`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.6581096409636412`"}], ",", 
RowBox[{"-", "5.068364068877694`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.5642553573811179`"}], ",", 
RowBox[{"-", "5.0884371844071`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.47781931424374813`"}], ",", 
RowBox[{"-", "5.004180276077538`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.37912263469014656`"}], ",", 
RowBox[{"-", "4.907971833629936`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.11436076307786083`"}], ",", 
RowBox[{"-", "5.278310092629238`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.015664083524259326`"}], ",", 
RowBox[{"-", "5.182101650181636`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.1640204537382127`*^-16"}], ",", 
RowBox[{"-", "5.166832473092252`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.015664083524259187`", ",", 
RowBox[{"-", "5.182101650181637`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.11436076307786067`", ",", 
RowBox[{"-", "5.278310092629239`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.3791226346901466`", ",", 
RowBox[{"-", "4.9079718336299365`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.47781931424374813`", ",", 
RowBox[{"-", "5.004180276077538`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.5642553573811178`", ",", 
RowBox[{"-", "5.088437184407101`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.6581096409636407`", ",", 
RowBox[{"-", "5.068364068877695`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.7790719001075803`", ",", 
RowBox[{"-", "5.0424932262287365`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.8127061911481325`", ",", 
RowBox[{"-", "5.495476699023651`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.9336684502920721`", ",", 
RowBox[{"-", "5.4696058563746925`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.9721179061245108`", ",", 
RowBox[{"-", "5.461382466461022`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.0012866256158364`", ",", 
RowBox[{"-", "5.52214663486001`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.9260776163931498`", ",", 
RowBox[{"-", "5.365471505432834`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.174911282983782`", ",", 
RowBox[{"-", "5.883840877956965`"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"RGBColor", "[", 
RowBox[{"0.8939698205128205`", ",", "0.396256717948718`", ",", "0.18069446153846153`"}], "]"}], ",", 
RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.174911282983784`"}], ",", 
RowBox[{"-", "5.883840877956967`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.9260776163931503`"}], ",", 
RowBox[{"-", "5.3654715054328355`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.0012866256158375`"}], ",", 
RowBox[{"-", "5.522146634860009`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.9721179061245115`"}], ",", 
RowBox[{"-", "5.461382466461021`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.9336684502920721`"}], ",", 
RowBox[{"-", "5.469605856374693`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.8127061911481324`"}], ",", 
RowBox[{"-", "5.495476699023651`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.7790719001075809`"}], ",", 
RowBox[{"-", "5.042493226228736`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.6581096409636412`"}], ",", 
RowBox[{"-", "5.068364068877694`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.5642553573811179`"}], ",", 
RowBox[{"-", "5.0884371844071`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.47781931424374813`"}], ",", 
RowBox[{"-", "5.004180276077538`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.37912263469014656`"}], ",", 
RowBox[{"-", "4.907971833629936`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.11436076307786083`"}], ",", 
RowBox[{"-", "5.278310092629238`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.015664083524259326`"}], ",", 
RowBox[{"-", "5.182101650181636`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.1640204537382127`*^-16"}], ",", 
RowBox[{"-", "5.166832473092252`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.015664083524259187`", ",", 
RowBox[{"-", "5.182101650181637`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.11436076307786067`", ",", 
RowBox[{"-", "5.278310092629239`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.3791226346901466`", ",", 
RowBox[{"-", "4.9079718336299365`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.47781931424374813`", ",", 
RowBox[{"-", "5.004180276077538`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.5642553573811178`", ",", 
RowBox[{"-", "5.088437184407101`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.6581096409636407`", ",", 
RowBox[{"-", "5.068364068877695`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.7790719001075803`", ",", 
RowBox[{"-", "5.0424932262287365`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.8127061911481325`", ",", 
RowBox[{"-", "5.495476699023651`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.9336684502920721`", ",", 
RowBox[{"-", "5.4696058563746925`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.9721179061245108`", ",", 
RowBox[{"-", "5.461382466461022`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.0012866256158364`", ",", 
RowBox[{"-", "5.52214663486001`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.9260776163931498`", ",", 
RowBox[{"-", "5.365471505432834`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.174911282983782`", ",", 
RowBox[{"-", "5.883840877956965`"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.55`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.9285659530590566`"}], ",", 
RowBox[{"-", "5.370655199158077`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.9260776163931503`"}], ",", 
RowBox[{"-", "5.3654715054328355`"}]}], "]"}]}], "]"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.6`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.150027916324719`", ",", 
RowBox[{"-", "5.832003940704552`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.1502767499913094`", ",", 
RowBox[{"-", "5.832522310077076`"}]}], "]"}]}], "]"}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"AbsoluteThickness", "[", "6", "]"}], ",", 
RowBox[{"GrayLevel", "[", "1", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.0866494908352906`"}], ",", 
RowBox[{"-", "5.625468327383669`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.8756942178293758`"}], ",", 
RowBox[{"-", "5.090563781888868`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.8874380996757236`"}], ",", 
RowBox[{"-", "5.120341922495902`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.8169357798976564`"}], ",", 
RowBox[{"-", "4.941574116506247`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.6659308152036068`"}], ",", 
RowBox[{"-", "4.885492954791398`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.5258506747626925`"}], ",", 
RowBox[{"-", "4.833469122164289`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.7525589800576218`"}], ",", 
RowBox[{"-", "4.437633833771388`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.6124788396167076`"}], ",", 
RowBox[{"-", "4.385610001144279`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.4449841982161609`"}], ",", 
RowBox[{"-", "4.323404800872974`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.3385127986160688`"}], ",", 
RowBox[{"-", "4.132944762259736`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.212609365054366`"}], ",", 
RowBox[{"-", "3.907723971439208`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.1237647319975554`"}], ",", 
RowBox[{"-", "3.7487953548704773`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.225478831646564`"}], ",", 
RowBox[{"-", "3.5449861062864416`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.3139537607864202`"}], ",", 
RowBox[{"-", "3.367704796332913`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.8670736137839183`"}], ",", 
RowBox[{"-", "3.25540050789606`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.9555485429237747`"}], ",", 
RowBox[{"-", "3.078119197942532`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.072798934582879`"}], ",", 
RowBox[{"-", "2.8431791620705353`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.9970600744838627`"}], ",", 
RowBox[{"-", "2.5501803235739247`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.9140875595099853`"}], ",", 
RowBox[{"-", "2.2291977991115006`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.8480589800682797`"}], ",", 
RowBox[{"-", "1.9737635734219574`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.6025752868340931`"}], ",", 
RowBox[{"-", "1.8930765274814254`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.3955500947897159`"}], ",", 
RowBox[{"-", "1.8250302513265502`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.6395758654321694`"}], ",", 
RowBox[{"-", "1.4315536259442458`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.43255067338779224`"}], ",", 
RowBox[{"-", "1.3635073497893706`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.22499999999999987`"}], ",", 
RowBox[{"-", "1.2952883552891814`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.22499999999999992`"}], ",", 
RowBox[{"-", "1.142274746118479`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.22499999999999992`"}], ",", 
RowBox[{"-", "0.9617596020443471`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.2250000000000001`", ",", 
RowBox[{"-", "1.052017174081413`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.2250000000000001`", ",", 
RowBox[{"-", "0.8715020300072811`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.22500000000000003`", ",", 
RowBox[{"-", "0.6487985794114968`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.3535592105241159`", ",", 
RowBox[{"-", "0.5202393688873809`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.464679316099626`", ",", 
RowBox[{"-", "0.40911926331187076`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.09092121177792453`", ",", 
RowBox[{"-", "0.14648126456567953`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.20204131735343459`", ",", 
RowBox[{"-", "0.035361158990169395`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.23740247634360406`", ",", "4.39950678980904`*^-17"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.20204131735343459`", ",", "0.03536115899016948`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.09092121177792448`", ",", "0.1464812645656796`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.464679316099626`", ",", "0.4091192633118709`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.3535592105241159`", ",", "0.520239368887381`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.225`", ",", "0.6487985794114969`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.22500000000000003`", ",", "0.8715020300072812`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.22500000000000003`", ",", "1.052017174081413`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.22499999999999998`"}], ",", "0.9617596020443472`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.22499999999999998`"}], ",", "1.142274746118479`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.225`"}], ",", "1.2952883552891814`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.4325506733877924`"}], ",", "1.363507349789371`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.6395758654321696`"}], ",", "1.4315536259442463`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.39555009478971603`"}], ",", "1.8250302513265502`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.6025752868340933`"}], ",", "1.8930765274814254`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.84805898006828`"}], ",", "1.9737635734219574`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.9140875595099855`"}], ",", "2.2291977991115006`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.9970600744838629`"}], ",", "2.5501803235739247`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.0727989345828794`"}], ",", "2.8431791620705353`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.9555485429237748`"}], ",", "3.0781191979425326`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.8670736137839187`"}], ",", "3.25540050789606`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.3139537607864202`"}], ",", "3.3677047963329136`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.225478831646564`"}], ",", "3.5449861062864416`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.1237647319975554`"}], ",", "3.7487953548704778`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.212609365054366`"}], ",", "3.907723971439209`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.338512798616069`"}], ",", "4.132944762259736`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.4449841982161609`"}], ",", "4.323404800872975`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.6124788396167078`"}], ",", "4.385610001144279`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.752558980057622`"}], ",", "4.437633833771388`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.5258506747626928`"}], ",", "4.833469122164289`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.665930815203607`"}], ",", "4.885492954791398`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.8169357798976566`"}], ",", "4.941574116506247`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.8874380996757236`"}], ",", "5.120341922495902`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.8756942178293758`"}], ",", "5.090563781888867`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.0866494908352906`"}], ",", "5.625468327383668`"}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"RGBColor", "[", 
RowBox[{"0.39960728205128204`", ",", "0.6817584871794872`", ",", "0.5862519487179487`"}], "]"}], ",", 
RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.0866494908352906`"}], ",", 
RowBox[{"-", "5.625468327383669`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.8756942178293758`"}], ",", 
RowBox[{"-", "5.090563781888868`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.8874380996757236`"}], ",", 
RowBox[{"-", "5.120341922495902`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.8169357798976564`"}], ",", 
RowBox[{"-", "4.941574116506247`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.6659308152036068`"}], ",", 
RowBox[{"-", "4.885492954791398`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.5258506747626925`"}], ",", 
RowBox[{"-", "4.833469122164289`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.7525589800576218`"}], ",", 
RowBox[{"-", "4.437633833771388`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.6124788396167076`"}], ",", 
RowBox[{"-", "4.385610001144279`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.4449841982161609`"}], ",", 
RowBox[{"-", "4.323404800872974`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.3385127986160688`"}], ",", 
RowBox[{"-", "4.132944762259736`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.212609365054366`"}], ",", 
RowBox[{"-", "3.907723971439208`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.1237647319975554`"}], ",", 
RowBox[{"-", "3.7487953548704773`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.225478831646564`"}], ",", 
RowBox[{"-", "3.5449861062864416`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.3139537607864202`"}], ",", 
RowBox[{"-", "3.367704796332913`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.8670736137839183`"}], ",", 
RowBox[{"-", "3.25540050789606`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.9555485429237747`"}], ",", 
RowBox[{"-", "3.078119197942532`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.072798934582879`"}], ",", 
RowBox[{"-", "2.8431791620705353`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.9970600744838627`"}], ",", 
RowBox[{"-", "2.5501803235739247`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.9140875595099853`"}], ",", 
RowBox[{"-", "2.2291977991115006`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.8480589800682797`"}], ",", 
RowBox[{"-", "1.9737635734219574`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.6025752868340931`"}], ",", 
RowBox[{"-", "1.8930765274814254`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.3955500947897159`"}], ",", 
RowBox[{"-", "1.8250302513265502`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.6395758654321694`"}], ",", 
RowBox[{"-", "1.4315536259442458`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.43255067338779224`"}], ",", 
RowBox[{"-", "1.3635073497893706`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.22499999999999987`"}], ",", 
RowBox[{"-", "1.2952883552891814`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.22499999999999992`"}], ",", 
RowBox[{"-", "1.142274746118479`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.22499999999999992`"}], ",", 
RowBox[{"-", "0.9617596020443471`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.2250000000000001`", ",", 
RowBox[{"-", "1.052017174081413`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.2250000000000001`", ",", 
RowBox[{"-", "0.8715020300072811`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.22500000000000003`", ",", 
RowBox[{"-", "0.6487985794114968`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.3535592105241159`", ",", 
RowBox[{"-", "0.5202393688873809`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.464679316099626`", ",", 
RowBox[{"-", "0.40911926331187076`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.09092121177792453`", ",", 
RowBox[{"-", "0.14648126456567953`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.20204131735343459`", ",", 
RowBox[{"-", "0.035361158990169395`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.23740247634360406`", ",", "4.39950678980904`*^-17"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.20204131735343459`", ",", "0.03536115899016948`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.09092121177792448`", ",", "0.1464812645656796`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.464679316099626`", ",", "0.4091192633118709`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.3535592105241159`", ",", "0.520239368887381`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.225`", ",", "0.6487985794114969`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.22500000000000003`", ",", "0.8715020300072812`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.22500000000000003`", ",", "1.052017174081413`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.22499999999999998`"}], ",", "0.9617596020443472`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.22499999999999998`"}], ",", "1.142274746118479`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.225`"}], ",", "1.2952883552891814`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.4325506733877924`"}], ",", "1.363507349789371`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.6395758654321696`"}], ",", "1.4315536259442463`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.39555009478971603`"}], ",", "1.8250302513265502`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.6025752868340933`"}], ",", "1.8930765274814254`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.84805898006828`"}], ",", "1.9737635734219574`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.9140875595099855`"}], ",", "2.2291977991115006`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.9970600744838629`"}], ",", "2.5501803235739247`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.0727989345828794`"}], ",", "2.8431791620705353`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.9555485429237748`"}], ",", "3.0781191979425326`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.8670736137839187`"}], ",", "3.25540050789606`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.3139537607864202`"}], ",", "3.3677047963329136`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.225478831646564`"}], ",", "3.5449861062864416`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.1237647319975554`"}], ",", "3.7487953548704778`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.212609365054366`"}], ",", "3.907723971439209`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.338512798616069`"}], ",", "4.132944762259736`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.4449841982161609`"}], ",", "4.323404800872975`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.6124788396167078`"}], ",", "4.385610001144279`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.752558980057622`"}], ",", "4.437633833771388`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.5258506747626928`"}], ",", "4.833469122164289`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.665930815203607`"}], ",", "4.885492954791398`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.8169357798976566`"}], ",", "4.941574116506247`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.8874380996757236`"}], ",", "5.120341922495902`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.8756942178293758`"}], ",", "5.090563781888867`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.0866494908352906`"}], ",", "5.625468327383668`"}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.55`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.877803770559435`"}], ",", 
RowBox[{"-", "5.095912827343816`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.8756942178293758`"}], ",", 
RowBox[{"-", "5.090563781888868`"}]}], "]"}]}], "]"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.6`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.065553963534699`"}], ",", "5.571977872834188`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.065764918807705`"}], ",", "5.572512777379683`"}], "]"}]}], "]"}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"AbsoluteThickness", "[", "6", "]"}], ",", 
RowBox[{"GrayLevel", "[", "1", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.935792732321386`"}], ",", 
RowBox[{"-", "5.232697299944736`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.7641418047351114`"}], ",", 
RowBox[{"-", "4.683915960011633`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.7877419126791234`"}], ",", 
RowBox[{"-", "4.759367337072038`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.7419462485129955`"}], ",", 
RowBox[{"-", "4.612955043834751`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.6043821222316`"}], ",", 
RowBox[{"-", "4.530394749638778`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.4838305234468314`"}], ",", 
RowBox[{"-", "4.4580446702212235`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.7756744090824936`"}], ",", 
RowBox[{"-", "4.108374894708096`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.655122810297725`"}], ",", 
RowBox[{"-", "4.036024815290542`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.527861465063064`"}], ",", 
RowBox[{"-", "3.9596478238003567`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.486344042669056`"}], ",", 
RowBox[{"-", "3.766316581745747`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.4331890735469583`"}], ",", 
RowBox[{"-", "3.518793599605292`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.409801838278896`"}], ",", 
RowBox[{"-", "3.409887916596164`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.5155666101097927`"}], ",", 
RowBox[{"-", "3.3637297460854794`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.672354380973669`"}], ",", 
RowBox[{"-", "3.2953039693713198`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.413964951137207`"}], ",", 
RowBox[{"-", "2.917083100629736`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.570752722001084`"}], ",", 
RowBox[{"-", "2.8486573239155764`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.7642226243029806`"}], ",", 
RowBox[{"-", "2.7642226243029806`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.8486573239155764`"}], ",", 
RowBox[{"-", "2.570752722001084`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.917083100629736`"}], ",", 
RowBox[{"-", "2.413964951137207`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.2953039693713198`"}], ",", 
RowBox[{"-", "2.672354380973669`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.3637297460854794`"}], ",", 
RowBox[{"-", "2.5155666101097927`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.409887916596164`"}], ",", 
RowBox[{"-", "2.409801838278896`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.518793599605292`"}], ",", 
RowBox[{"-", "2.4331890735469583`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.766316581745747`"}], ",", 
RowBox[{"-", "2.486344042669056`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.9596478238003567`"}], ",", 
RowBox[{"-", "2.527861465063064`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.036024815290542`"}], ",", 
RowBox[{"-", "2.655122810297725`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.108374894708096`"}], ",", 
RowBox[{"-", "2.775674409082494`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.4580446702212235`"}], ",", 
RowBox[{"-", "2.4838305234468314`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.530394749638778`"}], ",", 
RowBox[{"-", "2.6043821222316006`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.612955043834751`"}], ",", 
RowBox[{"-", "2.741946248512996`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.759367337072038`"}], ",", 
RowBox[{"-", "2.7877419126791243`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.683915960011633`"}], ",", 
RowBox[{"-", "2.7641418047351123`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.232697299944735`"}], ",", 
RowBox[{"-", "2.9357927323213873`"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"RGBColor", "[", 
RowBox[{"0.8838176153846153`", ",", "0.3303055384615385`", ",", "0.16775784615384615`"}], "]"}], ",", 
RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.935792732321386`"}], ",", 
RowBox[{"-", "5.232697299944736`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.7641418047351114`"}], ",", 
RowBox[{"-", "4.683915960011633`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.7877419126791234`"}], ",", 
RowBox[{"-", "4.759367337072038`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.7419462485129955`"}], ",", 
RowBox[{"-", "4.612955043834751`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.6043821222316`"}], ",", 
RowBox[{"-", "4.530394749638778`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.4838305234468314`"}], ",", 
RowBox[{"-", "4.4580446702212235`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.7756744090824936`"}], ",", 
RowBox[{"-", "4.108374894708096`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.655122810297725`"}], ",", 
RowBox[{"-", "4.036024815290542`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.527861465063064`"}], ",", 
RowBox[{"-", "3.9596478238003567`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.486344042669056`"}], ",", 
RowBox[{"-", "3.766316581745747`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.4331890735469583`"}], ",", 
RowBox[{"-", "3.518793599605292`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.409801838278896`"}], ",", 
RowBox[{"-", "3.409887916596164`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.5155666101097927`"}], ",", 
RowBox[{"-", "3.3637297460854794`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.672354380973669`"}], ",", 
RowBox[{"-", "3.2953039693713198`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.413964951137207`"}], ",", 
RowBox[{"-", "2.917083100629736`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.570752722001084`"}], ",", 
RowBox[{"-", "2.8486573239155764`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.7642226243029806`"}], ",", 
RowBox[{"-", "2.7642226243029806`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.8486573239155764`"}], ",", 
RowBox[{"-", "2.570752722001084`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.917083100629736`"}], ",", 
RowBox[{"-", "2.413964951137207`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.2953039693713198`"}], ",", 
RowBox[{"-", "2.672354380973669`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.3637297460854794`"}], ",", 
RowBox[{"-", "2.5155666101097927`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.409887916596164`"}], ",", 
RowBox[{"-", "2.409801838278896`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.518793599605292`"}], ",", 
RowBox[{"-", "2.4331890735469583`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.766316581745747`"}], ",", 
RowBox[{"-", "2.486344042669056`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.9596478238003567`"}], ",", 
RowBox[{"-", "2.527861465063064`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.036024815290542`"}], ",", 
RowBox[{"-", "2.655122810297725`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.108374894708096`"}], ",", 
RowBox[{"-", "2.775674409082494`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.4580446702212235`"}], ",", 
RowBox[{"-", "2.4838305234468314`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.530394749638778`"}], ",", 
RowBox[{"-", "2.6043821222316006`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.612955043834751`"}], ",", 
RowBox[{"-", "2.741946248512996`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.759367337072038`"}], ",", 
RowBox[{"-", "2.7877419126791243`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.683915960011633`"}], ",", 
RowBox[{"-", "2.7641418047351123`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.232697299944735`"}], ",", 
RowBox[{"-", "2.9357927323213873`"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.55`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.7658583140109743`"}], ",", 
RowBox[{"-", "4.689403773410963`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.7641418047351114`"}], ",", 
RowBox[{"-", "4.683915960011633`"}]}], "]"}]}], "]"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.6`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.1778191659514246`"}], ",", 
RowBox[{"-", "2.91862763956276`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.178367947291358`"}], ",", 
RowBox[{"-", "2.918799290490346`"}]}], "]"}]}], "]"}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"AbsoluteThickness", "[", "6", "]"}], ",", 
RowBox[{"GrayLevel", "[", "1", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.065737428976295`"}], ",", 
RowBox[{"-", "4.412457269891825`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.645604733519826`"}], ",", 
RowBox[{"-", "4.019884323538562`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.753836263415781`"}], ",", 
RowBox[{"-", "4.121016111278653`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.6697119457564744`"}], ",", 
RowBox[{"-", "4.042410157491623`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.6751750535956167`"}], ",", 
RowBox[{"-", "3.9119708899877983`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.6807680436845405`"}], ",", 
RowBox[{"-", "3.7784305038492967`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.228365710376895`"}], ",", 
RowBox[{"-", "3.826370131349266`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.233958700465818`"}], ",", 
RowBox[{"-", "3.692829745210764`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.2396135812582045`"}], ",", 
RowBox[{"-", "3.557811632792151`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.122753235822789`"}], ",", 
RowBox[{"-", "3.440951287356736`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.9627271581114196`"}], ",", 
RowBox[{"-", "3.2809252096453663`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.8845144159540004`"}], ",", 
RowBox[{"-", "3.2027124674879466`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.750748266405607`"}], ",", 
RowBox[{"-", "3.26109108101424`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.5939604955417304`"}], ",", 
RowBox[{"-", "3.3295168577284`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.492358836569146`"}], ",", 
RowBox[{"-", "2.882870212272656`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.3355710657052695`"}], ",", 
RowBox[{"-", "2.9512959889868156`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.156364308049295`"}], ",", 
RowBox[{"-", "3.0295059253707093`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.9558978483469363`"}], ",", 
RowBox[{"-", "2.931860289802899`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.788000002594749`"}], ",", 
RowBox[{"-", "2.850078569891847`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.6748912464358086`"}], ",", 
RowBox[{"-", "3.295528784124747`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.506993400683621`"}], ",", 
RowBox[{"-", "3.213747064213695`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.4135129377434885`"}], ",", 
RowBox[{"-", "3.1682134660720656`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.3581912253563484`"}], ",", 
RowBox[{"-", "3.2790641413561494`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.269716296216492`"}], ",", 
RowBox[{"-", "3.4563454513096774`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.9113110783538465`"}], ",", 
RowBox[{"-", "3.166759852919296`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.8228361492139902`"}], ",", 
RowBox[{"-", "3.3440411628728244`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.7084281422366627`"}], ",", 
RowBox[{"-", "3.573285781018285`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.4894191557647391`"}], ",", 
RowBox[{"-", "3.6514651604305377`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.31555388287763325`"}], ",", 
RowBox[{"-", "3.7135296416859607`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.5537724815578955`"}], ",", 
RowBox[{"-", "4.106304618587768`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.3799072086707896`"}], ",", 
RowBox[{"-", "4.168369099843192`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.22499999999999995`"}], ",", 
RowBox[{"-", "4.223666143290854`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.22499999999999995`"}], ",", 
RowBox[{"-", "4.340717866582728`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.22499999999999998`"}], ",", 
RowBox[{"-", "4.5769803237032765`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.2250000000000001`"}], ",", 
RowBox[{"-", "4.757734777058982`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.32977429491334587`"}], ",", 
RowBox[{"-", "4.859867612406134`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.4284709744669474`"}], ",", 
RowBox[{"-", "4.956076054853736`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.06501242330106005`"}], ",", 
RowBox[{"-", "5.230205871405437`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.1637091028546616`"}], ",", 
RowBox[{"-", "5.326414313853039`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.26513068808008394`"}], ",", 
RowBox[{"-", "5.425278964510362`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.2606666559013291`"}], ",", 
RowBox[{"-", "5.552517721454104`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.26530384218326963`"}], ",", 
RowBox[{"-", "5.420343535739508`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.24514300205747963`"}], ",", 
RowBox[{"-", "5.994989984023514`"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"RGBColor", "[", 
RowBox[{"0.42806348717948717`", ",", "0.700667205128205`", ",", "0.5430228205128206`"}], "]"}], ",", 
RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.065737428976295`"}], ",", 
RowBox[{"-", "4.412457269891825`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.645604733519826`"}], ",", 
RowBox[{"-", "4.019884323538562`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.753836263415781`"}], ",", 
RowBox[{"-", "4.121016111278653`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.6697119457564744`"}], ",", 
RowBox[{"-", "4.042410157491623`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.6751750535956167`"}], ",", 
RowBox[{"-", "3.9119708899877983`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.6807680436845405`"}], ",", 
RowBox[{"-", "3.7784305038492967`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.228365710376895`"}], ",", 
RowBox[{"-", "3.826370131349266`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.233958700465818`"}], ",", 
RowBox[{"-", "3.692829745210764`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.2396135812582045`"}], ",", 
RowBox[{"-", "3.557811632792151`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.122753235822789`"}], ",", 
RowBox[{"-", "3.440951287356736`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.9627271581114196`"}], ",", 
RowBox[{"-", "3.2809252096453663`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.8845144159540004`"}], ",", 
RowBox[{"-", "3.2027124674879466`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.750748266405607`"}], ",", 
RowBox[{"-", "3.26109108101424`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.5939604955417304`"}], ",", 
RowBox[{"-", "3.3295168577284`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.492358836569146`"}], ",", 
RowBox[{"-", "2.882870212272656`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.3355710657052695`"}], ",", 
RowBox[{"-", "2.9512959889868156`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.156364308049295`"}], ",", 
RowBox[{"-", "3.0295059253707093`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.9558978483469363`"}], ",", 
RowBox[{"-", "2.931860289802899`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.788000002594749`"}], ",", 
RowBox[{"-", "2.850078569891847`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.6748912464358086`"}], ",", 
RowBox[{"-", "3.295528784124747`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.506993400683621`"}], ",", 
RowBox[{"-", "3.213747064213695`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.4135129377434885`"}], ",", 
RowBox[{"-", "3.1682134660720656`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.3581912253563484`"}], ",", 
RowBox[{"-", "3.2790641413561494`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.269716296216492`"}], ",", 
RowBox[{"-", "3.4563454513096774`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.9113110783538465`"}], ",", 
RowBox[{"-", "3.166759852919296`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.8228361492139902`"}], ",", 
RowBox[{"-", "3.3440411628728244`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.7084281422366627`"}], ",", 
RowBox[{"-", "3.573285781018285`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.4894191557647391`"}], ",", 
RowBox[{"-", "3.6514651604305377`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.31555388287763325`"}], ",", 
RowBox[{"-", "3.7135296416859607`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.5537724815578955`"}], ",", 
RowBox[{"-", "4.106304618587768`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.3799072086707896`"}], ",", 
RowBox[{"-", "4.168369099843192`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.22499999999999995`"}], ",", 
RowBox[{"-", "4.223666143290854`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.22499999999999995`"}], ",", 
RowBox[{"-", "4.340717866582728`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.22499999999999998`"}], ",", 
RowBox[{"-", "4.5769803237032765`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.2250000000000001`"}], ",", 
RowBox[{"-", "4.757734777058982`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.32977429491334587`"}], ",", 
RowBox[{"-", "4.859867612406134`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.4284709744669474`"}], ",", 
RowBox[{"-", "4.956076054853736`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.06501242330106005`"}], ",", 
RowBox[{"-", "5.230205871405437`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.1637091028546616`"}], ",", 
RowBox[{"-", "5.326414313853039`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.26513068808008394`"}], ",", 
RowBox[{"-", "5.425278964510362`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.2606666559013291`"}], ",", 
RowBox[{"-", "5.552517721454104`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.26530384218326963`"}], ",", 
RowBox[{"-", "5.420343535739508`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.24514300205747963`"}], ",", 
RowBox[{"-", "5.994989984023514`"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.55`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.6498060604743907`"}], ",", 
RowBox[{"-", "4.023810053002095`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.645604733519826`"}], ",", 
RowBox[{"-", "4.019884323538562`"}]}], "]"}]}], "]"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.6`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.24715908607005863`"}], ",", 
RowBox[{"-", "5.937525339195113`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.24713892522993286`"}], ",", 
RowBox[{"-", "5.938099985643397`"}]}], "]"}]}], "]"}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"AbsoluteThickness", "[", "6", "]"}], ",", 
RowBox[{"GrayLevel", "[", "1", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.706540992491143`"}], ",", 
RowBox[{"-", "3.7213535018861728`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.313968046137879`"}], ",", 
RowBox[{"-", "3.3012208064297046`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.449815612070672`"}], ",", 
RowBox[{"-", "3.446605261921922`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.42027860804928`"}], ",", 
RowBox[{"-", "3.4149946753277836`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.4402027624290294`"}], ",", 
RowBox[{"-", "3.3840325776011184`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.505769502041631`"}], ",", 
RowBox[{"-", "3.282141989884754`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.09456676191245`"}], ",", 
RowBox[{"-", "3.0895738751502386`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.160133501525051`"}], ",", 
RowBox[{"-", "2.9876832874338737`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.1991889583508915`"}], ",", 
RowBox[{"-", "2.926991182366152`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.144549934416873`"}], ",", 
RowBox[{"-", "2.835950208474878`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.072199854999319`"}], ",", 
RowBox[{"-", "2.715398609690109`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.49421970993`"}], ",", 
RowBox[{"-", "2.5441063228392164`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.421869630512447`"}], ",", 
RowBox[{"-", "2.4235547240544473`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.41920547766842`"}], ",", 
RowBox[{"-", "2.4191156427522578`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.436871834032556`"}], ",", 
RowBox[{"-", "2.410087228747838`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.569527129155523`"}], ",", 
RowBox[{"-", "2.3422935705897783`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.298418514300862`"}], ",", 
RowBox[{"-", "1.975485077225406`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.43107380942383`"}], ",", 
RowBox[{"-", "1.9076914190673464`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.48501078492645`"}], ",", 
RowBox[{"-", "1.8801268587841342`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.463645750084942`"}], ",", 
RowBox[{"-", "1.8225990502780791`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.4116219174578335`"}], ",", 
RowBox[{"-", "1.682518909837165`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.859481038477844`"}], ",", 
RowBox[{"-", "1.5958907449831499`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.807457205850735`"}], ",", 
RowBox[{"-", "1.4558106045422357`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.802066735547571`"}], ",", 
RowBox[{"-", "1.4412961445538277`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.809314635242218`"}], ",", 
RowBox[{"-", "1.4393181625720592`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.949077827162963`"}], ",", 
RowBox[{"-", "1.4011762060080262`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.760721925240899`"}], ",", 
RowBox[{"-", "0.986122963787551`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.9004851171616455`"}], ",", 
RowBox[{"-", "0.9479810072235177`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.012930911972457`"}], ",", 
RowBox[{"-", "0.9172940819856181`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.029557804904257`"}], ",", 
RowBox[{"-", "0.83955302967955`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.0554286475532155`"}], ",", 
RowBox[{"-", "0.7185907705356103`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.482541277699172`"}], ",", 
RowBox[{"-", "0.8731873207201023`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.508412120348131`"}], ",", 
RowBox[{"-", "0.7522250615761625`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.516974522506654`"}], ",", 
RowBox[{"-", "0.7121905129204592`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.568295770248202`"}], ",", 
RowBox[{"-", "0.7103899632540283`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.384770791950604`"}], ",", 
RowBox[{"-", "0.7168287357507452`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.95941724023461`"}], ",", 
RowBox[{"-", "0.6966678956249541`"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"RGBColor", "[", 
RowBox[{"0.874383`", ",", "0.26411276923076926`", ",", "0.155392`"}], "]"}], ",", 
RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.706540992491143`"}], ",", 
RowBox[{"-", "3.7213535018861728`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.313968046137879`"}], ",", 
RowBox[{"-", "3.3012208064297046`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.449815612070672`"}], ",", 
RowBox[{"-", "3.446605261921922`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.42027860804928`"}], ",", 
RowBox[{"-", "3.4149946753277836`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.4402027624290294`"}], ",", 
RowBox[{"-", "3.3840325776011184`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.505769502041631`"}], ",", 
RowBox[{"-", "3.282141989884754`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.09456676191245`"}], ",", 
RowBox[{"-", "3.0895738751502386`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.160133501525051`"}], ",", 
RowBox[{"-", "2.9876832874338737`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.1991889583508915`"}], ",", 
RowBox[{"-", "2.926991182366152`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.144549934416873`"}], ",", 
RowBox[{"-", "2.835950208474878`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.072199854999319`"}], ",", 
RowBox[{"-", "2.715398609690109`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.49421970993`"}], ",", 
RowBox[{"-", "2.5441063228392164`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.421869630512447`"}], ",", 
RowBox[{"-", "2.4235547240544473`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.41920547766842`"}], ",", 
RowBox[{"-", "2.4191156427522578`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.436871834032556`"}], ",", 
RowBox[{"-", "2.410087228747838`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.569527129155523`"}], ",", 
RowBox[{"-", "2.3422935705897783`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.298418514300862`"}], ",", 
RowBox[{"-", "1.975485077225406`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.43107380942383`"}], ",", 
RowBox[{"-", "1.9076914190673464`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.48501078492645`"}], ",", 
RowBox[{"-", "1.8801268587841342`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.463645750084942`"}], ",", 
RowBox[{"-", "1.8225990502780791`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.4116219174578335`"}], ",", 
RowBox[{"-", "1.682518909837165`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.859481038477844`"}], ",", 
RowBox[{"-", "1.5958907449831499`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.807457205850735`"}], ",", 
RowBox[{"-", "1.4558106045422357`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.802066735547571`"}], ",", 
RowBox[{"-", "1.4412961445538277`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.809314635242218`"}], ",", 
RowBox[{"-", "1.4393181625720592`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.949077827162963`"}], ",", 
RowBox[{"-", "1.4011762060080262`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.760721925240899`"}], ",", 
RowBox[{"-", "0.986122963787551`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.9004851171616455`"}], ",", 
RowBox[{"-", "0.9479810072235177`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.012930911972457`"}], ",", 
RowBox[{"-", "0.9172940819856181`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.029557804904257`"}], ",", 
RowBox[{"-", "0.83955302967955`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.0554286475532155`"}], ",", 
RowBox[{"-", "0.7185907705356103`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.482541277699172`"}], ",", 
RowBox[{"-", "0.8731873207201023`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.508412120348131`"}], ",", 
RowBox[{"-", "0.7522250615761625`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.516974522506654`"}], ",", 
RowBox[{"-", "0.7121905129204592`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.568295770248202`"}], ",", 
RowBox[{"-", "0.7103899632540283`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.384770791950604`"}], ",", 
RowBox[{"-", "0.7168287357507452`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.95941724023461`"}], ",", 
RowBox[{"-", "0.6966678956249541`"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.55`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.317893775601412`"}], ",", 
RowBox[{"-", "3.305422133384269`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.313968046137879`"}], ",", 
RowBox[{"-", "3.3012208064297046`"}]}], "]"}]}], "]"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.6`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.90195259540621`"}], ",", 
RowBox[{"-", "0.6986839796375333`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.902527241854494`"}], ",", 
RowBox[{"-", "0.6986638187974075`"}]}], "]"}]}], "]"}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"AbsoluteThickness", "[", "6", "]"}], ",", 
RowBox[{"GrayLevel", "[", "1", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.990149935035285`"}], ",", 
RowBox[{"-", "3.3314266652392837`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.441368595102183`"}], ",", 
RowBox[{"-", "3.1597757376530087`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.625031828526258`"}], ",", 
RowBox[{"-", "3.2172229613224217`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.5605281604556165`"}], ",", 
RowBox[{"-", "3.1970471396401603`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.538552871847932`"}], ",", 
RowBox[{"-", "3.2311966960265712`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.472986132235331`"}], ",", 
RowBox[{"-", "3.333087283742936`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.12735013171875`"}], ",", 
RowBox[{"-", "3.0386285812920564`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.061783392106149`"}], ",", 
RowBox[{"-", "3.140519169008421`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.010208719411818`"}], ",", 
RowBox[{"-", "3.220666111545952`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.8931403244185168`"}], ",", 
RowBox[{"-", "3.2255692153324325`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.759599938280015`"}], ",", 
RowBox[{"-", "3.2311622054213562`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.8452006969185475`"}], ",", 
RowBox[{"-", "3.677971548640079`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.7116603107800454`"}], ",", 
RowBox[{"-", "3.6835645387290024`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.6846939541064123`"}], ",", 
RowBox[{"-", "3.6846939541064123`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.6835645387290024`"}], ",", 
RowBox[{"-", "3.7116603107800454`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.677971548640079`"}], ",", 
RowBox[{"-", "3.8452006969185475`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.2311622054213562`"}], ",", 
RowBox[{"-", "3.759599938280015`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.2255692153324325`"}], ",", 
RowBox[{"-", "3.8931403244185168`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.220666111545952`"}], ",", 
RowBox[{"-", "4.010208719411818`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.1405191690084213`"}], ",", 
RowBox[{"-", "4.061783392106149`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.038628581292057`"}], ",", 
RowBox[{"-", "4.12735013171875`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.3330872837429353`"}], ",", 
RowBox[{"-", "4.472986132235331`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.231196696026571`"}], ",", 
RowBox[{"-", "4.538552871847932`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.1970471396401594`"}], ",", 
RowBox[{"-", "4.560528160455617`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.217222961322421`"}], ",", 
RowBox[{"-", "4.625031828526258`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.1597757376530082`"}], ",", 
RowBox[{"-", "4.441368595102184`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.3314266652392828`"}], ",", 
RowBox[{"-", "4.990149935035287`"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"RGBColor", "[", 
RowBox[{"0.4619862307692308`", ",", "0.7126455384615384`", ",", "0.5019983076923077`"}], "]"}], ",", 
RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.990149935035285`"}], ",", 
RowBox[{"-", "3.3314266652392837`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.441368595102183`"}], ",", 
RowBox[{"-", "3.1597757376530087`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.625031828526258`"}], ",", 
RowBox[{"-", "3.2172229613224217`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.5605281604556165`"}], ",", 
RowBox[{"-", "3.1970471396401603`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.538552871847932`"}], ",", 
RowBox[{"-", "3.2311966960265712`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.472986132235331`"}], ",", 
RowBox[{"-", "3.333087283742936`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.12735013171875`"}], ",", 
RowBox[{"-", "3.0386285812920564`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.061783392106149`"}], ",", 
RowBox[{"-", "3.140519169008421`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.010208719411818`"}], ",", 
RowBox[{"-", "3.220666111545952`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.8931403244185168`"}], ",", 
RowBox[{"-", "3.2255692153324325`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.759599938280015`"}], ",", 
RowBox[{"-", "3.2311622054213562`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.8452006969185475`"}], ",", 
RowBox[{"-", "3.677971548640079`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.7116603107800454`"}], ",", 
RowBox[{"-", "3.6835645387290024`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.6846939541064123`"}], ",", 
RowBox[{"-", "3.6846939541064123`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.6835645387290024`"}], ",", 
RowBox[{"-", "3.7116603107800454`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.677971548640079`"}], ",", 
RowBox[{"-", "3.8452006969185475`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.2311622054213562`"}], ",", 
RowBox[{"-", "3.759599938280015`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.2255692153324325`"}], ",", 
RowBox[{"-", "3.8931403244185168`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.220666111545952`"}], ",", 
RowBox[{"-", "4.010208719411818`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.1405191690084213`"}], ",", 
RowBox[{"-", "4.061783392106149`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.038628581292057`"}], ",", 
RowBox[{"-", "4.12735013171875`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.3330872837429353`"}], ",", 
RowBox[{"-", "4.472986132235331`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.231196696026571`"}], ",", 
RowBox[{"-", "4.538552871847932`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.1970471396401594`"}], ",", 
RowBox[{"-", "4.560528160455617`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.217222961322421`"}], ",", 
RowBox[{"-", "4.625031828526258`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.1597757376530082`"}], ",", 
RowBox[{"-", "4.441368595102184`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.3314266652392828`"}], ",", 
RowBox[{"-", "4.990149935035287`"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.55`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.446856408501515`"}], ",", 
RowBox[{"-", "3.1614922469288715`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.441368595102183`"}], ",", 
RowBox[{"-", "3.1597757376530087`"}]}], "]"}]}], "]"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.6`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.3142615724806554`"}], ",", 
RowBox[{"-", "4.935271801041978`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.314433223408242`"}], ",", 
RowBox[{"-", "4.9358205823819095`"}]}], "]"}]}], "]"}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"AbsoluteThickness", "[", "6", "]"}], ",", 
RowBox[{"GrayLevel", "[", "1", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.4532307299656395`"}], ",", 
RowBox[{"-", "2.502453717006254`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.918326184470838`"}], ",", 
RowBox[{"-", "2.291498444000339`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.955246491447795`"}], ",", 
RowBox[{"-", "2.3060590483238292`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.777554399784672`"}], ",", 
RowBox[{"-", "2.235980967994354`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.635854776717006`"}], ",", 
RowBox[{"-", "2.3083967415107485`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.503199481594039`"}], ",", 
RowBox[{"-", "2.376190399668808`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.364746161862346`"}], ",", 
RowBox[{"-", "1.9415882481463762`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.232090866739379`"}], ",", 
RowBox[{"-", "2.009381906304436`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.071265630153326`"}], ",", 
RowBox[{"-", "2.0915718490594326`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.8607989611014095`"}], ",", 
RowBox[{"-", "2.04637463465153`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.6132759789609548`"}], ",", 
RowBox[{"-", "1.993219665529432`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.4315781163773234`"}], ",", 
RowBox[{"-", "1.9542004835865456`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.3364196440802725`"}], ",", 
RowBox[{"-", "1.7588401693119022`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.2546379241692205`"}], ",", 
RowBox[{"-", "1.5909423235597149`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.8909694298473734`"}], ",", 
RowBox[{"-", "1.8719489254708426`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.8091877099363214`"}], ",", 
RowBox[{"-", "1.704051079718655`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.7115298756241306`"}], ",", 
RowBox[{"-", "1.5035595759978455`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.4375592071417524`"}], ",", 
RowBox[{"-", "1.43273941084671`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.2235708575001363`"}], ",", 
RowBox[{"-", "1.377424400864125`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.443186148753117`"}], ",", 
RowBox[{"-", "0.9694025694925703`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.2291977991115006`"}], ",", 
RowBox[{"-", "0.9140875595099853`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.9737635734219574`"}], ",", 
RowBox[{"-", "0.8480589800682797`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.8930765274814252`"}], ",", 
RowBox[{"-", "0.6025752868340931`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.82503025132655`"}], ",", 
RowBox[{"-", "0.3955500947897159`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.431553625944246`"}], ",", 
RowBox[{"-", "0.6395758654321694`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.3635073497893708`"}], ",", 
RowBox[{"-", "0.43255067338779224`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.2952883552891814`"}], ",", 
RowBox[{"-", "0.22499999999999987`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.142274746118479`"}], ",", 
RowBox[{"-", "0.22499999999999992`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.9617596020443471`"}], ",", 
RowBox[{"-", "0.22499999999999995`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.052017174081413`"}], ",", "0.2250000000000001`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.8715020300072811`"}], ",", "0.22500000000000006`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.6487985794114968`"}], ",", "0.22500000000000006`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.520239368887381`"}], ",", "0.3535592105241159`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.4091192633118708`"}], ",", "0.464679316099626`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.1464812645656795`"}], ",", "0.09092121177792448`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.03536115899016937`"}], ",", "0.20204131735343459`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.823483103421218`*^-17", ",", "0.23740247634360406`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.03536115899016948`", ",", "0.20204131735343459`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.1464812645656796`", ",", "0.09092121177792448`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.4091192633118709`", ",", "0.464679316099626`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.520239368887381`", ",", "0.3535592105241159`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.6487985794114969`", ",", "0.22500000000000003`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.8715020300072812`", ",", "0.22500000000000006`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.052017174081413`", ",", "0.22500000000000006`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.9617596020443472`", ",", 
RowBox[{"-", "0.22499999999999995`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.142274746118479`", ",", 
RowBox[{"-", "0.22499999999999995`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.2952883552891814`", ",", 
RowBox[{"-", "0.22499999999999995`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.363507349789371`", ",", 
RowBox[{"-", "0.4325506733877923`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.4315536259442463`", ",", 
RowBox[{"-", "0.6395758654321694`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.82503025132655`", ",", 
RowBox[{"-", "0.3955500947897159`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.8930765274814252`", ",", 
RowBox[{"-", "0.6025752868340931`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.9737635734219574`", ",", 
RowBox[{"-", "0.8480589800682797`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.2291977991115006`", ",", 
RowBox[{"-", "0.9140875595099853`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.443186148753117`", ",", 
RowBox[{"-", "0.9694025694925703`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.2235708575001363`", ",", 
RowBox[{"-", "1.377424400864125`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.4375592071417524`", ",", 
RowBox[{"-", "1.43273941084671`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.7115298756241306`", ",", 
RowBox[{"-", "1.5035595759978455`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.8091877099363214`", ",", 
RowBox[{"-", "1.704051079718655`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.8909694298473734`", ",", 
RowBox[{"-", "1.8719489254708426`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.2546379241692205`", ",", 
RowBox[{"-", "1.5909423235597149`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.3364196440802725`", ",", 
RowBox[{"-", "1.7588401693119022`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.431578116377323`", ",", 
RowBox[{"-", "1.9542004835865456`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.613275978960955`", ",", 
RowBox[{"-", "1.993219665529432`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.86079896110141`", ",", 
RowBox[{"-", "2.04637463465153`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.071265630153327`", ",", 
RowBox[{"-", "2.0915718490594326`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.232090866739379`", ",", 
RowBox[{"-", "2.0093819063044354`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.364746161862347`", ",", 
RowBox[{"-", "1.9415882481463758`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.503199481594039`", ",", 
RowBox[{"-", "2.3761903996688076`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.635854776717006`", ",", 
RowBox[{"-", "2.308396741510748`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.777554399784672`", ",", 
RowBox[{"-", "2.2359809679943536`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.955246491447795`", ",", 
RowBox[{"-", "2.3060590483238292`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.918326184470839`", ",", 
RowBox[{"-", "2.2914984440003394`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.45323072996564`", ",", 
RowBox[{"-", "2.5024537170062544`"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"RGBColor", "[", 
RowBox[{"0.865871`", ",", "0.19760938461538463`", ",", "0.14376`"}], "]"}], ",", 
RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.4532307299656395`"}], ",", 
RowBox[{"-", "2.502453717006254`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.918326184470838`"}], ",", 
RowBox[{"-", "2.291498444000339`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.955246491447795`"}], ",", 
RowBox[{"-", "2.3060590483238292`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.777554399784672`"}], ",", 
RowBox[{"-", "2.235980967994354`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.635854776717006`"}], ",", 
RowBox[{"-", "2.3083967415107485`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.503199481594039`"}], ",", 
RowBox[{"-", "2.376190399668808`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.364746161862346`"}], ",", 
RowBox[{"-", "1.9415882481463762`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.232090866739379`"}], ",", 
RowBox[{"-", "2.009381906304436`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.071265630153326`"}], ",", 
RowBox[{"-", "2.0915718490594326`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.8607989611014095`"}], ",", 
RowBox[{"-", "2.04637463465153`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.6132759789609548`"}], ",", 
RowBox[{"-", "1.993219665529432`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.4315781163773234`"}], ",", 
RowBox[{"-", "1.9542004835865456`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.3364196440802725`"}], ",", 
RowBox[{"-", "1.7588401693119022`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.2546379241692205`"}], ",", 
RowBox[{"-", "1.5909423235597149`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.8909694298473734`"}], ",", 
RowBox[{"-", "1.8719489254708426`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.8091877099363214`"}], ",", 
RowBox[{"-", "1.704051079718655`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.7115298756241306`"}], ",", 
RowBox[{"-", "1.5035595759978455`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.4375592071417524`"}], ",", 
RowBox[{"-", "1.43273941084671`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.2235708575001363`"}], ",", 
RowBox[{"-", "1.377424400864125`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.443186148753117`"}], ",", 
RowBox[{"-", "0.9694025694925703`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.2291977991115006`"}], ",", 
RowBox[{"-", "0.9140875595099853`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.9737635734219574`"}], ",", 
RowBox[{"-", "0.8480589800682797`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.8930765274814252`"}], ",", 
RowBox[{"-", "0.6025752868340931`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.82503025132655`"}], ",", 
RowBox[{"-", "0.3955500947897159`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.431553625944246`"}], ",", 
RowBox[{"-", "0.6395758654321694`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.3635073497893708`"}], ",", 
RowBox[{"-", "0.43255067338779224`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.2952883552891814`"}], ",", 
RowBox[{"-", "0.22499999999999987`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.142274746118479`"}], ",", 
RowBox[{"-", "0.22499999999999992`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.9617596020443471`"}], ",", 
RowBox[{"-", "0.22499999999999995`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.052017174081413`"}], ",", "0.2250000000000001`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.8715020300072811`"}], ",", "0.22500000000000006`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.6487985794114968`"}], ",", "0.22500000000000006`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.520239368887381`"}], ",", "0.3535592105241159`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.4091192633118708`"}], ",", "0.464679316099626`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.1464812645656795`"}], ",", "0.09092121177792448`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.03536115899016937`"}], ",", "0.20204131735343459`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.823483103421218`*^-17", ",", "0.23740247634360406`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.03536115899016948`", ",", "0.20204131735343459`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.1464812645656796`", ",", "0.09092121177792448`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.4091192633118709`", ",", "0.464679316099626`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.520239368887381`", ",", "0.3535592105241159`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.6487985794114969`", ",", "0.22500000000000003`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.8715020300072812`", ",", "0.22500000000000006`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.052017174081413`", ",", "0.22500000000000006`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0.9617596020443472`", ",", 
RowBox[{"-", "0.22499999999999995`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.142274746118479`", ",", 
RowBox[{"-", "0.22499999999999995`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.2952883552891814`", ",", 
RowBox[{"-", "0.22499999999999995`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.363507349789371`", ",", 
RowBox[{"-", "0.4325506733877923`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.4315536259442463`", ",", 
RowBox[{"-", "0.6395758654321694`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.82503025132655`", ",", 
RowBox[{"-", "0.3955500947897159`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.8930765274814252`", ",", 
RowBox[{"-", "0.6025752868340931`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"1.9737635734219574`", ",", 
RowBox[{"-", "0.8480589800682797`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.2291977991115006`", ",", 
RowBox[{"-", "0.9140875595099853`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.443186148753117`", ",", 
RowBox[{"-", "0.9694025694925703`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.2235708575001363`", ",", 
RowBox[{"-", "1.377424400864125`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.4375592071417524`", ",", 
RowBox[{"-", "1.43273941084671`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.7115298756241306`", ",", 
RowBox[{"-", "1.5035595759978455`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.8091877099363214`", ",", 
RowBox[{"-", "1.704051079718655`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"2.8909694298473734`", ",", 
RowBox[{"-", "1.8719489254708426`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.2546379241692205`", ",", 
RowBox[{"-", "1.5909423235597149`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.3364196440802725`", ",", 
RowBox[{"-", "1.7588401693119022`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.431578116377323`", ",", 
RowBox[{"-", "1.9542004835865456`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.613275978960955`", ",", 
RowBox[{"-", "1.993219665529432`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"3.86079896110141`", ",", 
RowBox[{"-", "2.04637463465153`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.071265630153327`", ",", 
RowBox[{"-", "2.0915718490594326`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.232090866739379`", ",", 
RowBox[{"-", "2.0093819063044354`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.364746161862347`", ",", 
RowBox[{"-", "1.9415882481463758`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.503199481594039`", ",", 
RowBox[{"-", "2.3761903996688076`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.635854776717006`", ",", 
RowBox[{"-", "2.308396741510748`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.777554399784672`", ",", 
RowBox[{"-", "2.2359809679943536`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.955246491447795`", ",", 
RowBox[{"-", "2.3060590483238292`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"4.918326184470839`", ",", 
RowBox[{"-", "2.2914984440003394`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.45323072996564`", ",", 
RowBox[{"-", "2.5024537170062544`"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.55`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.923675229925785`"}], ",", 
RowBox[{"-", "2.293607996730398`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.918326184470838`"}], ",", 
RowBox[{"-", "2.291498444000339`"}]}], "]"}]}], "]"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.6`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"5.3997402754161605`", ",", 
RowBox[{"-", "2.481358189705663`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"5.400275179961655`", ",", 
RowBox[{"-", "2.481569144978669`"}]}], "]"}]}], "]"}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"AbsoluteThickness", "[", "6", "]"}], ",", 
RowBox[{"GrayLevel", "[", "1", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.776453715403709`"}], ",", 
RowBox[{"-", "1.6225234894443556`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.258084342879577`"}], ",", 
RowBox[{"-", "1.3736898228537222`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.327407243615166`"}], ",", 
RowBox[{"-", "1.4069670041129831`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.182589479381409`"}], ",", 
RowBox[{"-", "1.33744990458553`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.018959423123336`"}], ",", 
RowBox[{"-", "1.3821052277260093`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.87919623120259`"}], ",", 
RowBox[{"-", "1.4202471842900426`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.830603521201272`"}], ",", 
RowBox[{"-", "0.9670519855055346`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.690840329280527`"}], ",", 
RowBox[{"-", "1.0051939420695677`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.534992443445362`"}], ",", 
RowBox[{"-", "1.0477254785236871`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.352523851959166`"}], ",", 
RowBox[{"-", "0.9457214756890346`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.127303061138638`"}], ",", 
RowBox[{"-", "0.8198180421273316`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.030626746979952`"}], ",", 
RowBox[{"-", "0.7657738313227983`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.075272377960057`"}], ",", 
RowBox[{"-", "0.6407051180014485`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.13733685921548`"}], ",", 
RowBox[{"-", "0.4668398451143426`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.6824974010582494`"}], ",", 
RowBox[{"-", "0.40248651932118634`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.7445618823136724`"}], ",", 
RowBox[{"-", "0.22862124643408055`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.826172538819603`"}], ",", 
RowBox[{"-", "1.5959513088068835`*^-17"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.7445618823136724`"}], ",", "0.22862124643408044`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.6824974010582494`"}], ",", "0.40248651932118634`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.1373368592154804`"}], ",", "0.4668398451143424`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.075272377960057`"}], ",", "0.6407051180014482`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.030626746979953`"}], ",", "0.7657738313227982`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.1273030611386385`"}], ",", "0.8198180421273316`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.352523851959166`"}], ",", "0.9457214756890344`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.534992443445362`"}], ",", "1.0477254785236871`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.690840329280527`"}], ",", "1.0051939420695677`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.830603521201272`"}], ",", "0.9670519855055346`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.87919623120259`"}], ",", "1.4202471842900426`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.018959423123336`"}], ",", "1.3821052277260093`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.182589479381409`"}], ",", "1.33744990458553`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.327407243615166`"}], ",", "1.4069670041129831`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.258084342879577`"}], ",", "1.3736898228537222`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.776453715403709`"}], ",", "1.6225234894443556`"}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"RGBColor", "[", 
RowBox[{"0.49627341025641025`", ",", "0.7241618461538462`", ",", "0.4611207692307693`"}], "]"}], ",", 
RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.776453715403709`"}], ",", 
RowBox[{"-", "1.6225234894443556`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.258084342879577`"}], ",", 
RowBox[{"-", "1.3736898228537222`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.327407243615166`"}], ",", 
RowBox[{"-", "1.4069670041129831`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.182589479381409`"}], ",", 
RowBox[{"-", "1.33744990458553`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.018959423123336`"}], ",", 
RowBox[{"-", "1.3821052277260093`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.87919623120259`"}], ",", 
RowBox[{"-", "1.4202471842900426`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.830603521201272`"}], ",", 
RowBox[{"-", "0.9670519855055346`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.690840329280527`"}], ",", 
RowBox[{"-", "1.0051939420695677`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.534992443445362`"}], ",", 
RowBox[{"-", "1.0477254785236871`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.352523851959166`"}], ",", 
RowBox[{"-", "0.9457214756890346`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.127303061138638`"}], ",", 
RowBox[{"-", "0.8198180421273316`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.030626746979952`"}], ",", 
RowBox[{"-", "0.7657738313227983`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.075272377960057`"}], ",", 
RowBox[{"-", "0.6407051180014485`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.13733685921548`"}], ",", 
RowBox[{"-", "0.4668398451143426`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.6824974010582494`"}], ",", 
RowBox[{"-", "0.40248651932118634`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.7445618823136724`"}], ",", 
RowBox[{"-", "0.22862124643408055`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.826172538819603`"}], ",", 
RowBox[{"-", "1.5959513088068835`*^-17"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.7445618823136724`"}], ",", "0.22862124643408044`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.6824974010582494`"}], ",", "0.40248651932118634`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.1373368592154804`"}], ",", "0.4668398451143424`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.075272377960057`"}], ",", "0.6407051180014482`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.030626746979953`"}], ",", "0.7657738313227982`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.1273030611386385`"}], ",", "0.8198180421273316`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.352523851959166`"}], ",", "0.9457214756890344`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.534992443445362`"}], ",", "1.0477254785236871`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.690840329280527`"}], ",", "1.0051939420695677`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.830603521201272`"}], ",", "0.9670519855055346`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.87919623120259`"}], ",", "1.4202471842900426`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.018959423123336`"}], ",", "1.3821052277260093`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.182589479381409`"}], ",", "1.33744990458553`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.327407243615166`"}], ",", "1.4069670041129831`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.258084342879577`"}], ",", "1.3736898228537222`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.776453715403709`"}], ",", "1.6225234894443556`"}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.55`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.263268036604819`"}], ",", 
RowBox[{"-", "1.3761781595196285`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.258084342879577`"}], ",", 
RowBox[{"-", "1.3736898228537222`"}]}], "]"}]}], "]"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.6`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.724616778151296`"}], ",", "1.5976401227852923`"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.72513514752382`"}], ",", "1.597888956451883`"}], "]"}]}], "]"}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"AbsoluteThickness", "[", "6", "]"}], ",", 
RowBox[{"GrayLevel", "[", "1", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.994989984023514`"}], ",", 
RowBox[{"-", "0.245143002057478`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.420343535739508`"}], ",", 
RowBox[{"-", "0.2653038421832691`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.552517721454105`"}], ",", 
RowBox[{"-", "0.2606666559013282`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.425278964510363`"}], ",", 
RowBox[{"-", "0.26513068808008344`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.326414313853039`"}], ",", 
RowBox[{"-", "0.16370910285466111`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.230205871405438`"}], ",", 
RowBox[{"-", "0.06501242330105969`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.956076054853737`"}], ",", 
RowBox[{"-", "0.4284709744669473`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.859867612406135`"}], ",", 
RowBox[{"-", "0.3297742949133459`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.757734777058982`"}], ",", 
RowBox[{"-", "0.225`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.5769803237032765`"}], ",", 
RowBox[{"-", "0.22500000000000006`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.340717866582728`"}], ",", 
RowBox[{"-", "0.22500000000000006`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.223666143290854`"}], ",", 
RowBox[{"-", "0.22500000000000006`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.168369099843192`"}], ",", 
RowBox[{"-", "0.37990720867078975`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.106304618587768`"}], ",", 
RowBox[{"-", "0.5537724815578956`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.7135296416859607`"}], ",", 
RowBox[{"-", "0.3155538828776334`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.6514651604305377`"}], ",", 
RowBox[{"-", "0.4894191557647392`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.573285781018285`"}], ",", 
RowBox[{"-", "0.7084281422366628`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.3440411628728244`"}], ",", 
RowBox[{"-", "0.8228361492139904`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.166759852919296`"}], ",", 
RowBox[{"-", "0.9113110783538465`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.4563454513096774`"}], ",", 
RowBox[{"-", "1.269716296216492`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.2790641413561494`"}], ",", 
RowBox[{"-", "1.3581912253563484`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.1682134660720656`"}], ",", 
RowBox[{"-", "1.4135129377434885`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.213747064213695`"}], ",", 
RowBox[{"-", "1.506993400683621`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.295528784124747`"}], ",", 
RowBox[{"-", "1.6748912464358086`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.850078569891847`"}], ",", 
RowBox[{"-", "1.788000002594749`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.931860289802899`"}], ",", 
RowBox[{"-", "1.9558978483469363`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.0295059253707093`"}], ",", 
RowBox[{"-", "2.156364308049295`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.9512959889868156`"}], ",", 
RowBox[{"-", "2.3355710657052695`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.882870212272656`"}], ",", 
RowBox[{"-", "2.492358836569146`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.3295168577284`"}], ",", 
RowBox[{"-", "2.5939604955417304`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.26109108101424`"}], ",", 
RowBox[{"-", "2.750748266405607`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.2027124674879466`"}], ",", 
RowBox[{"-", "2.8845144159540004`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.2809252096453663`"}], ",", 
RowBox[{"-", "2.9627271581114196`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.440951287356736`"}], ",", 
RowBox[{"-", "3.122753235822789`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.557811632792151`"}], ",", 
RowBox[{"-", "3.2396135812582045`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.692829745210764`"}], ",", 
RowBox[{"-", "3.233958700465818`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.826370131349266`"}], ",", 
RowBox[{"-", "3.228365710376895`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.7784305038492967`"}], ",", 
RowBox[{"-", "3.6807680436845405`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.9119708899877983`"}], ",", 
RowBox[{"-", "3.6751750535956167`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.042410157491624`"}], ",", 
RowBox[{"-", "3.6697119457564744`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.121016111278653`"}], ",", 
RowBox[{"-", "3.75383626341578`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.0198843235385615`"}], ",", 
RowBox[{"-", "3.645604733519826`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.412457269891825`"}], ",", 
RowBox[{"-", "4.065737428976294`"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"RGBColor", "[", 
RowBox[{"0.857359`", ",", "0.131106`", ",", "0.132128`"}], "]"}], ",", 
RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
RowBox[{"BSplineCurve", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.994989984023514`"}], ",", 
RowBox[{"-", "0.245143002057478`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.420343535739508`"}], ",", 
RowBox[{"-", "0.2653038421832691`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.552517721454105`"}], ",", 
RowBox[{"-", "0.2606666559013282`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.425278964510363`"}], ",", 
RowBox[{"-", "0.26513068808008344`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.326414313853039`"}], ",", 
RowBox[{"-", "0.16370910285466111`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.230205871405438`"}], ",", 
RowBox[{"-", "0.06501242330105969`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.956076054853737`"}], ",", 
RowBox[{"-", "0.4284709744669473`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.859867612406135`"}], ",", 
RowBox[{"-", "0.3297742949133459`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.757734777058982`"}], ",", 
RowBox[{"-", "0.225`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.5769803237032765`"}], ",", 
RowBox[{"-", "0.22500000000000006`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.340717866582728`"}], ",", 
RowBox[{"-", "0.22500000000000006`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.223666143290854`"}], ",", 
RowBox[{"-", "0.22500000000000006`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.168369099843192`"}], ",", 
RowBox[{"-", "0.37990720867078975`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.106304618587768`"}], ",", 
RowBox[{"-", "0.5537724815578956`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.7135296416859607`"}], ",", 
RowBox[{"-", "0.3155538828776334`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.6514651604305377`"}], ",", 
RowBox[{"-", "0.4894191557647392`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.573285781018285`"}], ",", 
RowBox[{"-", "0.7084281422366628`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.3440411628728244`"}], ",", 
RowBox[{"-", "0.8228361492139904`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.166759852919296`"}], ",", 
RowBox[{"-", "0.9113110783538465`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.4563454513096774`"}], ",", 
RowBox[{"-", "1.269716296216492`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.2790641413561494`"}], ",", 
RowBox[{"-", "1.3581912253563484`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.1682134660720656`"}], ",", 
RowBox[{"-", "1.4135129377434885`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.213747064213695`"}], ",", 
RowBox[{"-", "1.506993400683621`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.295528784124747`"}], ",", 
RowBox[{"-", "1.6748912464358086`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.850078569891847`"}], ",", 
RowBox[{"-", "1.788000002594749`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.931860289802899`"}], ",", 
RowBox[{"-", "1.9558978483469363`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.0295059253707093`"}], ",", 
RowBox[{"-", "2.156364308049295`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.9512959889868156`"}], ",", 
RowBox[{"-", "2.3355710657052695`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.882870212272656`"}], ",", 
RowBox[{"-", "2.492358836569146`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.3295168577284`"}], ",", 
RowBox[{"-", "2.5939604955417304`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.26109108101424`"}], ",", 
RowBox[{"-", "2.750748266405607`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.2027124674879466`"}], ",", 
RowBox[{"-", "2.8845144159540004`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.2809252096453663`"}], ",", 
RowBox[{"-", "2.9627271581114196`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.440951287356736`"}], ",", 
RowBox[{"-", "3.122753235822789`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.557811632792151`"}], ",", 
RowBox[{"-", "3.2396135812582045`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.692829745210764`"}], ",", 
RowBox[{"-", "3.233958700465818`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.826370131349266`"}], ",", 
RowBox[{"-", "3.228365710376895`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.7784305038492967`"}], ",", 
RowBox[{"-", "3.6807680436845405`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.9119708899877983`"}], ",", 
RowBox[{"-", "3.6751750535956167`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.042410157491624`"}], ",", 
RowBox[{"-", "3.6697119457564744`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.121016111278653`"}], ",", 
RowBox[{"-", "3.75383626341578`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.0198843235385615`"}], ",", 
RowBox[{"-", "3.645604733519826`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.412457269891825`"}], ",", 
RowBox[{"-", "4.065737428976294`"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"SplineDegree", ",", "7"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.55`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.426090000222348`"}], ",", 
RowBox[{"-", "0.2651022337820112`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.420343535739508`"}], ",", 
RowBox[{"-", "0.2653038421832691`"}]}], "]"}]}], "]"}], "]"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Arrowheads", "[", 
RowBox[{"List", "[", 
RowBox[{"List", "[", 
RowBox[{"0.0305`", ",", "0.6`"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Arrow", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.373199975256499`"}], ",", 
RowBox[{"-", "4.023724159430647`"}]}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.373592548202852`"}], ",", 
RowBox[{"-", "4.0241442921261035`"}]}], "]"}]}], "]"}], "]"}]}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Directive", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"RGBColor", "[", 
RowBox[{
RowBox[{"Rational", "[", 
RowBox[{"153", ",", "255"}], "]"}], ",", 
RowBox[{"Rational", "[", 
RowBox[{"153", ",", "255"}], "]"}], ",", 
RowBox[{"Rational", "[", 
RowBox[{"198", ",", "255"}], "]"}]}], "]"}], ",", 
RowBox[{"EdgeForm", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Opacity", "[", "1", "]"}], ",", 
RowBox[{"AbsoluteThickness", "[", "2.75`", "]"}], ",", 
RowBox[{"GrayLevel", "[", "0", "]"}]}], "]"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"6.415272875622862`*^-17", ",", 
RowBox[{"-", "0.5556005278775503`"}]}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.45817624824821`", ",", "4.675107345680429`*^-17"}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"3.823483103421218`*^-17", ",", "0.5556005278775504`"}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.45817624824821`"}], ",", "9.125635551363808`*^-17"}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.0351259602218854`"}], ",", 
RowBox[{"-", "1.798407629022586`"}]}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.0351259602218856`", ",", 
RowBox[{"-", "1.798407629022586`"}]}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.0351259602218856`", ",", "1.7984076290225863`"}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.0351259602218856`"}], ",", "1.7984076290225863`"}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.31170101013481`"}], ",", "2.868349377230667`"}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.868349377230667`"}], ",", 
RowBox[{"-", "1.3117010101348099`"}]}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.3117010101348099`"}], ",", 
RowBox[{"-", "2.868349377230667`"}]}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.31170101013481`", ",", 
RowBox[{"-", "2.868349377230667`"}]}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"2.868349377230667`", ",", 
RowBox[{"-", "1.3117010101348099`"}]}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"2.868349377230667`", ",", "1.3117010101348099`"}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.3117010101348099`", ",", "2.868349377230667`"}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.065078333275422`"}], ",", 
RowBox[{"-", "5.540713248708316`*^-17"}]}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"7.384299612010664`*^-17", ",", 
RowBox[{"-", "4.065078333275422`"}]}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"4.065078333275422`", ",", "5.677962030218833`*^-19"}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.9512632723063156`*^-17", ",", "4.065078333275422`"}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.868349377230667`"}], ",", "1.3117010101348099`"}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.935129093215129`"}], ",", 
RowBox[{"-", "2.935129093215129`"}]}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"2.935129093215129`", ",", 
RowBox[{"-", "2.935129093215129`"}]}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"2.9351290932151293`", ",", "2.935129093215129`"}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.935129093215129`"}], ",", "2.935129093215129`"}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.931131463226584`"}], ",", 
RowBox[{"-", "4.464084981008545`"}]}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.0982946934877054`", ",", 
RowBox[{"-", "5.204307856003796`"}]}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"4.464084981008545`", ",", 
RowBox[{"-", "2.931131463226584`"}]}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"5.204307856003796`", ",", "1.0982946934877056`"}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"2.9311314632265844`", ",", "4.464084981008545`"}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.098294693487706`"}], ",", "5.204307856003796`"}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.464084981008545`"}], ",", "2.9311314632265844`"}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.76561105953561`"}], ",", 
RowBox[{"-", "1.989405178512443`"}]}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.9894051785124427`"}], ",", 
RowBox[{"-", "4.76561105953561`"}]}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.989405178512443`", ",", 
RowBox[{"-", "4.76561105953561`"}]}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"4.76561105953561`", ",", 
RowBox[{"-", "1.9894051785124427`"}]}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"4.76561105953561`", ",", "1.9894051785124427`"}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.989405178512443`", ",", "4.76561105953561`"}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.989405178512443`"}], ",", "4.76561105953561`"}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.76561105953561`"}], ",", "1.989405178512443`"}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.468549352253027`"}], ",", 
RowBox[{"-", "3.468549352253027`"}]}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.6496750023511965`*^-17"}], ",", 
RowBox[{"-", "4.852619857010582`"}]}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"3.4685493522530275`", ",", 
RowBox[{"-", "3.468549352253027`"}]}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"4.852619857010582`", ",", "1.1983545971712554`*^-17"}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"3.4685493522530275`", ",", "3.468549352253027`"}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "7.3123353047055`*^-17"}], ",", "4.852619857010582`"}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.468549352253027`"}], ",", "3.468549352253027`"}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.852619857010582`"}], ",", 
RowBox[{"-", "5.113586622718381`*^-17"}]}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.464084981008545`"}], ",", 
RowBox[{"-", "2.9311314632265844`"}]}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.0982946934877058`"}], ",", 
RowBox[{"-", "5.204307856003796`"}]}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"2.9311314632265844`", ",", 
RowBox[{"-", "4.464084981008545`"}]}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"5.204307856003796`", ",", 
RowBox[{"-", "1.0982946934877056`"}]}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"4.464084981008545`", ",", "2.931131463226584`"}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.0982946934877054`", ",", "5.204307856003796`"}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.931131463226584`"}], ",", "4.464084981008545`"}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.204307856003796`"}], ",", "1.0982946934877056`"}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.204307856003796`"}], ",", 
RowBox[{"-", "1.0982946934877056`"}]}], "]"}], ",", "0.205`"}], "]"}]}], "]"}], ",", 
RowBox[{"Directive", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"GrayLevel", "[", "1", "]"}], ",", 
RowBox[{"EdgeForm", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Opacity", "[", "1", "]"}], ",", 
RowBox[{"AbsoluteThickness", "[", "2.75`", "]"}], ",", 
RowBox[{"GrayLevel", "[", "0", "]"}]}], "]"}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"0.5556005278775504`", ",", "4.39950678980904`*^-17"}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.7984076290225863`", ",", 
RowBox[{"-", "1.0351259602218854`"}]}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"3.700863802767225`*^-17", ",", "1.45817624824821`"}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.5556005278775503`"}], ",", "4.36788964641323`*^-17"}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.798407629022586`"}], ",", 
RowBox[{"-", "1.0351259602218854`"}]}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.1351299923525063`*^-16", ",", 
RowBox[{"-", "1.45817624824821`"}]}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.798407629022586`", ",", "1.0351259602218856`"}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.754755926998307`"}], ",", 
RowBox[{"-", "0.8693263644355289`"}]}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"3.277257976785927`", ",", 
RowBox[{"-", "2.1511902388957473`"}]}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"3.754755926998307`", ",", "0.8693263644355288`"}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.8693263644355289`"}], ",", "3.7547559269983073`"}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.7547559269983073`"}], ",", "0.8693263644355288`"}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.8693263644355288`"}], ",", 
RowBox[{"-", "3.754755926998307`"}]}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"3.7547559269983073`", ",", 
RowBox[{"-", "0.8693263644355288`"}]}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"0.8693263644355289`", ",", "3.7547559269983073`"}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.7984076290225863`"}], ",", "1.0351259602218854`"}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.277257976785927`"}], ",", 
RowBox[{"-", "2.1511902388957473`"}]}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"2.1511902388957473`", ",", 
RowBox[{"-", "3.277257976785927`"}]}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"3.277257976785927`", ",", "2.1511902388957473`"}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.1511902388957473`"}], ",", "3.277257976785927`"}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.440584401808408`"}], ",", 
RowBox[{"-", "4.136251282945535`"}]}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"0.4934833977680073`", ",", 
RowBox[{"-", "5.333662069248592`"}]}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"4.136251282945535`", ",", 
RowBox[{"-", "3.4405844018084077`"}]}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"5.333662069248592`", ",", "0.49348339776800737`"}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"3.440584401808408`", ",", "4.136251282945535`"}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.4934833977680074`"}], ",", "5.333662069248592`"}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.136251282945535`"}], ",", "3.440584401808408`"}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.328373469302741`"}], ",", 
RowBox[{"-", "4.102334583920775`"}]}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.2890044763078716`", ",", 
RowBox[{"-", "4.505491896400067`"}]}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"2.328373469302741`", ",", "4.102334583920775`"}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.102334583920775`"}], ",", "2.328373469302741`"}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.333662069248592`"}], ",", "0.4934833977680069`"}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.440584401808408`"}], ",", "4.136251282945535`"}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"0.49348339776800726`", ",", "5.333662069248592`"}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"4.136251282945535`", ",", "3.4405844018084077`"}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"5.333662069248592`", ",", 
RowBox[{"-", "0.49348339776800737`"}]}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"3.440584401808408`", ",", 
RowBox[{"-", "4.136251282945535`"}]}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "0.4934833977680074`"}], ",", 
RowBox[{"-", "5.333662069248591`"}]}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.136251282945535`"}], ",", 
RowBox[{"-", "3.440584401808408`"}]}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.505491896400067`"}], ",", 
RowBox[{"-", "1.2890044763078716`"}]}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.2890044763078716`"}], ",", 
RowBox[{"-", "4.505491896400067`"}]}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"0.8693263644355289`", ",", 
RowBox[{"-", "3.754755926998307`"}]}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"4.505491896400067`", ",", 
RowBox[{"-", "1.2890044763078716`"}]}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"4.505491896400067`", ",", "1.2890044763078716`"}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"1.2890044763078716`", ",", "4.505491896400067`"}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "1.2890044763078716`"}], ",", "4.505491896400067`"}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.505491896400067`"}], ",", "1.2890044763078716`"}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "4.102334583920775`"}], ",", 
RowBox[{"-", "2.328373469302741`"}]}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.1511902388957473`"}], ",", 
RowBox[{"-", "3.277257976785927`"}]}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"2.328373469302741`", ",", 
RowBox[{"-", "4.102334583920775`"}]}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"4.102334583920776`", ",", 
RowBox[{"-", "2.328373469302741`"}]}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"4.102334583920776`", ",", "2.328373469302741`"}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"2.1511902388957473`", ",", "3.277257976785927`"}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "2.328373469302741`"}], ",", "4.102334583920775`"}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "3.277257976785927`"}], ",", "2.1511902388957473`"}], "]"}], ",", "0.205`"}], "]"}], ",", 
RowBox[{"Disk", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{
RowBox[{"-", "5.333662069248592`"}], ",", 
RowBox[{"-", "0.493483397768007`"}]}], "]"}], ",", "0.205`"}], "]"}]}], "]"}], ",", 
RowBox[{"GrayLevel", "[", "0", "]"}], ",", 
RowBox[{"AbsoluteThickness", "[", "6.0725`", "]"}], ",", 
RowBox[{"Circle", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"0", ",", "0"}], "]"}], ",", "6.15"}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"ImageSize", ",", "500"}], "]"}]}], "]"}], ",", "0.56`"}], "]"}],
ShowSpecialCharacters->False,
ShowStringCharacters->True,
NumberMarks->True],
FullForm],
ShowSpecialCharacters->False,
ShowStringCharacters->True,
NumberMarks->True],
FullForm], ",", 
RowBox[{"Rule", "[", 
RowBox[{"Background", ",", 
RowBox[{"Nest", "[", 
RowBox[{"Lighter", ",", 
RowBox[{"RGBColor", "[", 
RowBox[{
RowBox[{"Rational", "[", 
RowBox[{"3", ",", "4"}], "]"}], ",", 
RowBox[{"Rational", "[", 
RowBox[{"3", ",", "4"}], "]"}], ",", 
RowBox[{"Rational", "[", 
RowBox[{"9", ",", "10"}], "]"}]}], "]"}], ",", "5"}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FrameMargins", ",", "0"}], "]"}]}], "]"}], ",", 
RowBox[{"Row", "[", 
RowBox[{"List", "[", 
RowBox[{"Style", "[", 
RowBox[{"\"\<Grassmannian Positroids, Plabic Graphs,\>\"", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontFamily", ",", "\"\<Times\>\""}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "18"}], "]"}]}], "]"}], "]"}], "]"}], ",", 
RowBox[{"Row", "[", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"Style", "[", 
RowBox[{"\"\<& Scattering Amplitudes in \>\"", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontFamily", ",", "\"\<Times\>\""}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "18"}], "]"}]}], "]"}], ",", 
RowBox[{"Style", "[", 
RowBox[{"\"\<N\>\"", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontFamily", ",", "\"\<Mathematica5\>\""}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "18"}], "]"}]}], "]"}], ",", 
RowBox[{"Style", "[", 
RowBox[{"\"\<=4 SYM\>\"", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontFamily", ",", "\"\<Times\>\""}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "18"}], "]"}]}], "]"}]}], "]"}], "]"}], ",", 
RowBox[{"Row", "[", 
RowBox[{"List", "[", 
RowBox[{"Style", "[", 
RowBox[{"\"\<Jacob L. Bourjaily, 2012\>\"", ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontFamily", ",", "\"\<Times\>\""}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FontSize", ",", "14"}], "]"}]}], "]"}], "]"}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"Alignment", ",", "Center"}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"Background", ",", 
RowBox[{"RGBColor", "[", 
RowBox[{
RowBox[{"Rational", "[", 
RowBox[{"3", ",", "4"}], "]"}], ",", 
RowBox[{"Rational", "[", 
RowBox[{"3", ",", "4"}], "]"}], ",", 
RowBox[{"Rational", "[", 
RowBox[{"9", ",", "10"}], "]"}]}], "]"}]}], "]"}], ",", 
RowBox[{"Rule", "[", 
RowBox[{"FrameMargins", ",", 
RowBox[{"List", "[", 
RowBox[{
RowBox[{"List", "[", 
RowBox[{"15", ",", "15"}], "]"}], ",", 
RowBox[{"List", "[", 
RowBox[{"0", ",", "12.5`"}], "]"}]}], "]"}]}], "]"}]}], "]"}],
ShowSpecialCharacters->False,
ShowStringCharacters->True,
NumberMarks->True],
FullForm]\)];



BeginPackage["Positroids`"]

Begin["Global`"]


(*   General Utilities         *)


nice[exprn_]:=Block[{integerPaddingRule={(integerSequence:_Integer..)/;(Length[{integerSequence}]>1):>(integerSequence/.{q_Integer:>If[q>9,Row[List[Spacer[2],ToString[q],Spacer[2]]],ToString[q]]})},loopLineRule=(RuleDelayed[h_[x___,#1,#2,y___],h[x,"("<>#3<>#4<>")",y]]&@@@(Join@@@Transpose[{({Symbol["A"<>ToString[#]],Symbol["B"<>ToString[#]]}&/@Range[6]),{{"A","B"},{"C","D"},{"E","F"},{"G","H"},{"J","K"},{"L","M"}}}])),loopVariableNameRule=(Rule@@@Transpose[Join@@@{({Symbol["A"<>ToString[#]],Symbol["B"<>ToString[#]]}&/@Range[6]),{{"A","B"},{"C","D"},{"E","F"},{"G","H"},{"J","K"},{"L","M"}}}]),capRule={cap[x_,y_,z___]:>Row[Flatten[List[If[Length[x]>1,{"(",x,")"},x],"\[Intersection]",If[Length[y]>1,{"(",y,")"},y]]]]},bracketRule={ab[x__]:>Row[{"\[LeftAngleBracket]",x,"\[RightAngleBracket]"}],sb[x__]:>Row[{"[",x,"]"}],asb[x_,y_,z_]:>Row[Flatten[{"\[LeftAngleBracket]",x,"|(",Riffle[y,"+"],")|",z,"]"}]],m[x__]:>Row[{"(",x,")"}]},(*ruleRule=({ruleList:{_Rule..}:>MatrixForm[{ruleList/. {(q_->r_):>Column[{q,"\[DownArrow]",r},Alignment->Center]}}]})*)subscriptRule={head_[q_Integer]:>Subscript[head,q]},ruleRule=({ruleList:{_Rule..}:>Block[{ruleRows=({ruleList/. {(q_->r_):>Row[{q,"\[Rule]",r},Alignment->Center]}})},(Grid[((#)/.({}->"")),ItemStyle->{FontSize->1.4($DefaultFont)[[2]]},ItemSize->Full,Alignment->Left])&@Transpose@Partition[Flatten[ruleRows,1],Ceiling[Length[Flatten[ruleRows,1]]/Which[Length[Flatten[ruleRows,1]]<10,1,Length[Flatten[ruleRows,1]]<20,2,True,3]],Ceiling[Length[Flatten[ruleRows,1]]/Which[Length[Flatten[ruleRows,1]]<10,1,Length[Flatten[ruleRows,1]]<20,2,True,3]],1,{{}}]]}),matrixRule={Grid[q_?MatrixQ,y___]:>Grid[q,y],q_?MatrixQ:>MatrixForm[q]}},Fold[Replace[#1,#2,{0,\[Infinity]}]&,exprn,{integerPaddingRule,loopLineRule,loopLineRule,loopVariableNameRule,capRule,bracketRule,subscriptRule,ruleRule}]/.matrixRule];
niceTime[timeInSec_]:=If[timeInSec<($TimeUnit/100)||Not[NumericQ[timeInSec]]||Precision[timeInSec]==0,"",Block[{measure=Select[Transpose[{(Quotient[Mod[timeInSec,#1],#2]&@@@Partition[{timeInSec 10,3.15569277216`*^7,3600*24.,3600.,60.,1.,10^-3,10.^-6,10.^-9},2,1]),{" years"," days"," hours"," minutes"," seconds"," ms"," \[Mu]s"," ns"}}],#[[1]]>0&]},If[Length[measure]>0,Row[Row[#,""]&/@measure[[1;;Min[2,Length[measure]]]],", "],""]]];
timed[exprn_]:=Block[{t0=AbsoluteTime[],exprnHead=Unevaluated[exprn][[0]],output},output=Evaluate[exprn];Print["   Evaluation of the function ",exprnHead," required ",niceTime[AbsoluteTime[]-t0]," to complete."];output];
SetAttributes[timed,HoldFirst];


explicify[exprn_,positiveQ_:True]:=Block[{wExprn,Zs},If[Count[exprn,_ab,{0,\[Infinity]}]>0,Zs=RandomInteger[{If[positiveQ==1||TrueQ[positiveQ],1,-500],500},{Length[DeleteDuplicates[Flatten[Apply[List,Cases[exprn,_ab,{0,\[Infinity]}],{1}]]]],4}]];ab[x__]:=ab[x]=Det[Zs[[{x},1;;Length[{x}]]]];wExprn=exprn;ClearAll[ab];wExprn/. (#1->RandomInteger[{If[positiveQ==1||TrueQ[positiveQ],1,-5000],5000}]&)/@Variables[wExprn]];
mod2[list_]:=DeleteDuplicates[Select[list,Mod[Count[list,#],2]==1&]];
random[list_]:=randomSubset[1][list][[1]];
randomSubset[length_:5][set_]:=set[[(If[Length[#]<length,#,#[[1;;length]]]&@DeleteDuplicates[RandomInteger[{1,Length[set]},{2 length}]])]];


memory:=Row[Select[Transpose[{Round[#*100]/100.&/@(N@MemoryInUse[]/(Power[2,10#]&/@Range[0,4])),Style[#,FontFamily->"Times"]&/@{"bytes","kB","MB","GB","TB"}}],Mod[#[[1]],1000,1]==#[[1]]&][[1]],Spacer[1]];
$RecursionLimit=1000;


LSolve[eqns_,vars_:{}]:=Block[{ephsol},ephsol=Quiet[Solve[(#==0)&/@Flatten[{eqns}],If[Length[vars]==0,DeleteCases[Variables[Flatten[List[eqns]]],ab[__]],vars]]];ephsol];


select[list_,testQ_,extras___]:=Block[{monitor=0,newTest,len=Length[list]},newTest[i_]:=(monitor=i;Evaluate[testQ[list[[i]]]]);Monitor[list[[Select[Range[len], newTest],extras]],ProgressIndicator[(monitor-1)/len]]];
map[function_,list_]:=Block[{monitor=0,len=Length[list],newFcn},newFcn[i_]:=(monitor=i;function[list[[i]]]);Monitor[Map[newFcn,Range[len]],ProgressIndicator[(monitor-1)/len]]];
complement[lista_,listbs__]:=Block[{dual=Join@@{listbs}},Select[lista,Not[MemberQ[dual,#]]&]];
intersection[lists__]:=If[Length[{lists}]>2,intersection@@Append[{lists}[[1;;-3]],intersection@@({lists}[[-2;;-1]])],Select[{lists}[[1]],MemberQ[{lists}[[2]],#]&]];


(*   Permutation-Operations    *)
(*   ---   Basic Operations    *)


cyclicize=Compile[{{perm,_Integer,1}},Block[{perms=DeleteDuplicates[NestList[RotateRight,perm-Range[Length[perm]],Length[perm]-1]]},Map[#+Range[Length[perm]]&,RotateLeft[perms,Ordering[perms,1][[1]]-1]]]];
cyclicRep=Compile[{{permutation,_Integer,1}},Block[{perms=NestList[RotateLeft,permutation-Range[Length[permutation]],Length[permutation]]},perms[[Ordering[perms,1][[1]]]]+Range[Length[permutation]]]];

decorate[permutation_]:=Block[{n=Length[permutation]},MapIndexed[If[#2[[1]]<=#1,#1,#1+n]&,permutation]];
dualGrassmannian[perm_]:=Which[(dimension[perm]==(2Length[perm]-4))&&(Min[perm-Range[Length[perm]]]>=2),rotate[1][perm-2],(dimension[perm]==4*permK[perm])&&(Max[perm-Range[Length[perm]]]<=(Length[perm]-2)),rotate[-1][perm+2],True,perm];

legalPermQ[perm_]:=Length[DeleteDuplicates[Mod[perm,Length[perm],1]]]==Length[perm]>0;

necklace[permutation_,reverseNecklaceQ_:False,lexicographicQ_:True]/;(legalPermQ[permutation]):=Block[{firstPass,n=Length[permutation],perm=decorate[permutation],extPerm},extPerm=Join[perm-n,perm];firstPass=Table[Select[extPerm[[1;;j+n-1]],#>=j&],{j,n}];If[Not[TrueQ[lexicographicQ]],firstPass,If[Not[TrueQ[reverseNecklaceQ]],(Mod[#,n,1]&/@(Sort/@firstPass)),Sort/@((Mod[#,n,1]&/@((firstPass/.Thread[Rule[extPerm,Join[Range[n],Range[n]-n]]]))))]]];
necklaceR[permutation_]/;(legalPermQ[permutation]):=necklace[permutation,True,True];

parityConjugate[permutation_]/;legalPermQ[permutation]:=Block[{ephN=Length[permutation],ephK=permutationK[permutation],shiftedPerm},shiftedPerm=(rotate[ephK][permutation]-ephK);(Range[ephN]-(shiftedPerm-Mod[shiftedPerm,ephN,1])+ephN-ephK)[[Ordering[Mod[shiftedPerm,ephN,1]]]]];
permK[perm_]:=permutationK[perm];permutationK[permutation_]:=Block[{k=Length[Select[permutation,#>Length[permutation]&]]},If[k>0,k,Length[Select[Transpose[{Range[Length[permutation]],permutation}],Not[OrderedQ[#]]&]]]];

preferredGauge[permutation_]/;legalPermQ[permutation]:=Block[{gauge=Sort[Select[permutation-Length[permutation],#>0&]],perm},If[Length[gauge]>0,gauge,(perm=decorate[permutation];Sort[Select[perm-Length[perm],#>0&]])]];
rotate[rotation_:1][permutation_]/;legalPermQ[permutation]:=RotateRight[permutation-Range[Length[permutation]],rotation]+Range[Length[permutation]];



addVanishing[permutation_,vanishingList_:{}]/;legalPermQ[permutation]:=Fold[addParticle,permutation,Sort[vanishingList]];
addParticle[permutation_,position_:0]:=rotate[position][Append[rotate[-position+1][permutation]/.{q_Integer:>If[q<=Length[permutation],q,q+1]},Length[permutation]+1]];
removeVanishing[permutation_,dualVanishingTooQ_:True]/;legalPermQ[permutation]:=Block[{reduced,newN,x},reduced=(DeleteCases[Transpose[{Range[Length[permutation]],Mod[permutation,If[dualVanishingTooQ,1,2]Length[permutation],1]}],{x_,x_}]);newN=Length[reduced];decorate[(reduced[[All,2]]/.Thread[Rule[Join[reduced[[All,1]],reduced[[All,1]]+Length[permutation]],Range[2newN]]])]];
vanishingColumns[permutation_,dualVanishingTooQ_:True]/;legalPermQ[permutation]:=(Cases[Transpose[{Range[Length[permutation]],Mod[permutation,If[dualVanishingTooQ,1,2]Length[permutation],1]}],{x_,x_}][[All,1]]);

dotList[permutation_]/;legalPermQ[permutation]:=Block[{extendedPerm=Join[permutation-Length[permutation],permutation],ephK=permutationK[permutation],ephN=Length[permutation],extendedGeometry},extendedGeometry=Table[(Mod[Range[j-ephN,#1],ephN,1]&)/@Select[Sort[extendedPerm[[1;;j]]],j-ephN<#1<=extendedPerm[[j]]&],{j,ephN+1,2 ephN}]];
extendedDots[permutation_]/;(legalPermQ[permutation]):=Block[{dots=dotList[permutation]},Table[Prepend[dots[[j]],{j}],{j,Length[permutation]}]];
relationsList[permutation_]:=Block[{k=permutationK[permutation],relations=DeleteDuplicates/@#&/@({#1,#2[[Length[#1]+1;;-1]]}&@@@(Transpose[{extendedDots[permutation][[All,All,-1]],(Join@@@Transpose[{Partition[Range[Length[permutation]],1],(Mod[#,Length[permutation],1]&/@(Sort/@RotateLeft[necklace[permutation,False,False]]))}])}]))},Select[relations,Length[Flatten[#]]==k+1&]];


(*   Permutation-Operations    *)
(*   ---   Column Geometry     *)


checkOperator[permutation_][operator_]/;legalPermQ[permutation]:=If[Length[operator]!=permutationK[permutation],Print["checkOperator called for argument the operator ",operator," whose length does not match ",permutationK[permutation]];,If[Length[DeleteDuplicates[operator]]!=Length[operator],0,Block[{geometry=permToGeometry[permutation,False,True],ephK,result},ephK=Length[geometry];result=If[Length[Intersection[operator,Complement[Range[Length[permutation]],Flatten[geometry[[1]]]]]]>0,0,Catch[(Table[If[#>0,(Throw[0]),#]&@Length[Select[geometry[[-j]],Length[Intersection[#,operator]]>=(ephK-j+1)&]],{j,1,ephK-1}];Throw[1])]]]]];
permToGeometry[permutation_,removeVanishingQ_:True]/;(legalPermQ[permutation]):=Block[{geometry=permToGeometry[permutation,removeVanishingQ,False]},MatrixForm[Row/@Replace[If[Length[geometry]==1,geometry,geometry[[2;;-1]]],{x__}:>Row[Flatten[{"(",Riffle[{x},","],")"}]],{2}]]];permToGeometry[permutation_,removeVanishingQ_:True,bareQ_:False]/;(legalPermQ[permutation]):=permToGeometry[permutation,removeVanishingQ,bareQ]=Block[{map,relabelRules,x},If[TrueQ[removeVanishingQ],(map=removeVanishing[permutation,False];relabelRules=Thread[Rule[Range[Length[#]],#]]&@(DeleteCases[Transpose[{Range[Length[permutation]],Mod[permutation,2Length[permutation],1]}],{x_,x_}][[All,1]]););,(map=permutation;relabelRules={};);];Block[{colourRules,extendedMap=Join[map-Length[map],map],ephK=permutationK[map],ephN=Length[map],extendedGeometry},colourRules=If[Not[TrueQ[bareQ]],(Thread[Rule[#,Style[#,Blue]&/@#&/@#]]&@DeleteCases[(Mod[#,Length[map],1]&/@(Range@@@Transpose[{Range[Length[map]]+1,map-1}])),{}]),{}];extendedGeometry=DeleteCases[Transpose[PadRight[#,ephK,{{}}]&/@Table[Mod[Range[j-ephN,#],ephN,1]&/@Select[Sort@extendedMap[[1;;j]],j-ephN<#<=extendedMap[[j]]&],{j,ephN+1,2ephN}]],{},{0,\[Infinity]}];extendedGeometry=((ReplacePart[(RotateLeft[#,If[Length[#]==0,0,If[Length[#[[1]]]<=1,-1,Ordering[(#[[All,1]]/.relabelRules),1][[1]]-1]]]&/@(DeleteCases[#,{}]&/@extendedGeometry[[All,All,2;;-2]])),{1-> Partition[Sort[DeleteDuplicates[Join@@extendedGeometry[[1,All,{1,-1}]]]],1]}]/.colourRules)/.relabelRules)]];

minimalMinorList[idList_]:=Block[{n,k},n=Length[idList[[1]]];k=permK[idList[[1]]];DeleteDuplicates[preferredGauge/@idList]];
eulerCharacteristicTable[n_,k_]:=Block[{dim=k(n-k),series,q,dimList},series=Sum[Times[Power[q,Times[-1,Power[Plus[Times[-1,i],k],2]]],Plus[Times[-1,Power[Times[Power[Plus[-1,q],-1],Plus[-1,Power[q,Plus[1,i,Times[-1,k]]]]],i],Power[Times[Power[Plus[-1,q],-1],Plus[-1,Power[q,Plus[Times[-1,i],k]]]],Plus[Times[-1,i],n]]],Times[Power[Times[Power[Plus[-1,q],-1],Plus[-1,Power[q,Plus[i,Times[-1,k]]]]],i],Power[Times[Power[Plus[-1,q],-1],Plus[-1,Power[q,Plus[1,Times[-1,i],k]]]],Plus[Times[-1,i],n]]]],Binomial[n,i]],{i,0,k-1}];dimList=CoefficientList[Series[series,{q,0,dim}],q];dimList=Transpose[Partition[dimList,2,2,1,{0}]];Column[{Grid[(Style[#,FontSize->16,FontFamily->"Times"]&/@#&/@Append[Prepend[Reverse@Transpose[RotateLeft[Join[(Transpose[Reverse/@Partition[ToString[#]<>""&/@Range[0,dim],2,2,1,{""}]]),dimList/.{0->""}],1]],{"dim","                        #","#                        ","dim"}],{"",Total[dimList[[1]]],Total[dimList[[2]]],""}]),Alignment->{{Center,Right,Left,Center},{Automatic}},Frame->{All,{1->True,-1->True}}],Row[Style[#,FontFamily->"Times",FontSize->20]&/@List["Euler Characteristic: ",ToString[Total[dimList[[1]]]]," - ",ToString[Total[dimList[[2]]]]," = ",ToString[{1,-1}.(Total/@dimList)]]]},Alignment->Center]];



(*   Permutation-Operations    *)
(*   ---   Boundaries          *)


clearBoundaries=(storeBoundaries=If[Not[TrueQ[storeBoundaries]],False,True];ClearAll[boundary,inverseBoundary];
boundary[permutation_]/;legalPermQ[permutation]:=((If[TrueQ[storeBoundaries],boundary[permutation]=#1,#1]&)[If[dimension[permutation]==0,{},Block[{perm=decorate[permutation],extendedPermutation,ephN=Length[permutation],faces},extendedPermutation=Join[perm,perm+Length[perm]];faces=perm/.(Join@@(((Function[{y,z},Table[{y->j,If[Count[perm,j]==0,j-ephN->y-ephN,j->y]},{j,If[Length[z]==1,z,Block[{result=z[[{1}]],remainder=z[[2;;-1]],q=1},For[q=1,q<=Length[remainder],q++,If[remainder[[q]]<result[[-1]],AppendTo[result,remainder[[q]]]];];result]]}]]@@@DeleteCases[MapIndexed[Function[{y,z},{y[[1]],Select[y[[1;;Min[Length[y],y[[1]]-z[[1]]+1]]],ephN+z[[1]]+1>#1>y[[1]]&]}],Partition[extendedPermutation,ephN,1][[1;;ephN]]],{_,{}}]))));faces]]]);
inverseBoundary[permutation_]/;legalPermQ[permutation]:=(If[TrueQ[storeBoundaries],inverseBoundary[decorate[permutation]]=#1,#1]&)[Block[{perm=decorate[permutation],extendedPermutation,ephN=Length[permutation],faces},extendedPermutation=Join[perm,perm+Length[perm]];faces=(perm/.(Join@@(Function[{x,y,z},(If[Count[Drop[perm,x],#]>0,{y->#-ephN,#->y+ephN},{y->#,#->y}]&/@z)]@@@DeleteCases[Table[{j-ephN,extendedPermutation[[j]]-ephN,If[Count[perm,#]==1,#,#-ephN]&/@(Function[{y},y[[Flatten[Position[(y[[#]]<Min[Drop[y,#]]&/@Range[Length[y]]),True]]]]]@Select[extendedPermutation[[1;;j]],#>extendedPermutation[[j]]&])},{j,ephN+1,Length[extendedPermutation]}],{_,{}}])));If[faces===perm,{},faces]]];);



dimension[permutation_]/;legalPermQ[permutation]:=Block[{perm=decorate[permutation],n=Length[permutation],dim},(dim=Block[{k,ext},k=Length[Select[perm,#>n&]];ext=Transpose[{Range[n]+n,Partition[Join[perm,perm+n],n+1,1]}];Total[Function[{y,z},Length[Select[z,z[[-1]]>=#>y&]]]@@@ext]-k^2];Set[dimension[perm],dim])];

randomCell[n_,k_,d_,exclusionsQ_:True]:=If[d<0||d>(k(n-k))||k>n||n<2,{},If[Not[exclusionsQ]&&d>=(n-k)&&((Count[#-Range[n],0]>0)||Count[#-Range[n],n]>0),NestWhile[Function[{y},If[Length[#]==0,{},#[[1]]]&@(Sort[Join@@(boundary/@inverseBoundary[y]),Count[#1-Range[n],0]<Count[#2-Range[n],0]&])],#,(((Count[#-Range[n],0])>0||(Count[#-Range[n],n])>0)||(Length[#]==0))&,1,4],#]&@Nest[random[boundary[#]]&,Range[n]+k,k(n-k)-d]];
randomCells[n_,k_,d_,exclusionsQ_:True][number_:100]:=Block[{seed=randomCell[n,k,d,exclusionsQ],newUppers={},upperList={},neighbours={},newNeighbours},newUppers=inverseBoundary[seed];newNeighbours={seed};While[Length[neighbours]<number&&Length[newNeighbours]>0,(newUppers=complement[DeleteDuplicates[Join@@(inverseBoundary/@newNeighbours)],upperList];upperList=Join[newUppers,newUppers];newNeighbours=complement[DeleteDuplicates[Join@@(boundary/@newUppers)],neighbours];neighbours=Join[neighbours,newNeighbours];)];neighbours[[1;;Min[Length[neighbours],number]]]];


boundaryTransposition[permutation_,optn_:0]/;legalPermQ[permutation]:=boundaryTransposition[permutation,optn]=Block[{skipList=vanishingColumns[permutation,True],n=Length[permutation],transposition},Which[optn===1||optn===-1,(Block[{heights=Normal[SparseArray[Thread[Rule[Complement[Range[n],skipList],(((#2-#1&@@@(DeleteCases[Transpose[{Range[n],Mod[permutation,n,1]}],{x_,x_}]/.Thread[Rule[Complement[Range[n],skipList],Range[n-Length[skipList]]]]))/.{q_Integer:>If[q<0,q+n-Length[skipList],q]}))]],n]],swaps=Select[RotateLeft[Reverse@Partition[Complement[Range[n],skipList],2,1,1],2],If[OrderedQ[#],OrderedQ[permutation[[#]]],OrderedQ[permutation[[#]]-{n,0}]]&],new},If[Length[swaps]==0,{{},permutation},(swaps=Sort[Join@@({RotateLeft[{Min[heights[[#[[1]]]]-1,n-Length[skipList]-heights[[#[[2]]]]-1],heights[[#[[1]]]]-1,n-Length[skipList]-heights[[#[[2]]]]-1},If[optn===-1,2,0]],{#}})&/@swaps];new=swaps[[{1},-1]];{new[[1]],ReplacePart[permutation,Thread[Rule[new[[1]],permutation[[Reverse@new[[1]]]]+If[Not[OrderedQ[new[[1]]]],{n,-n},{0,0}]]]]})]]),optn==="cyclic",(Block[{dim=dimension[permutation],cyc=Length[cyclicize[permutation]],perm=permutation,eph2},Nest[Function[{map},Block[{heights=map-Range[n],seedMap,eph},seedMap=Join[{{heights[[1;;cyc]],0}},Select[Transpose[{Partition[heights[[1;;cyc]],cyc,1,1],Range[cyc]-1}],Function[{y},If[Length[#]<2,False,OrderedQ[#[[1;;2,-1]]]]&@(DeleteCases[Transpose[{Range[Length[y]],Mod[y+Range[Length[y]],Length[y],1],y+Range[Length[y]]}],{x_,x_,q_}])][#[[1]]]&,1],{{heights[[1;;cyc]],0}}][[1]];Fold[Function[{ephMap,number},eph=Set[boundaryTransposition[ephMap,"cyclic"],{If[Length[#1]==0,{},Mod[#1+number *cyc+seedMap[[2]],n,1]],rotate[number*cyc+seedMap[[2]]][#2]}&@@boundaryTransposition[rotate[-number*cyc-seedMap[[2]]][ephMap],0]];If[ephMap===perm,eph2=eph;];eph[[2]]],rotate[seedMap[[2]]][(Join@@(seedMap[[1]]&/@Range[n/cyc]))+Range[n]],Range[0,dim]];eph[[2]]]],perm,1];eph2]),True,(transposition=Select[Partition[Complement[Range[n],skipList],2,1],OrderedQ[permutation[[#]]]&,1];If [Length[transposition]==0,{{},permutation},{transposition[[1]],ReplacePart[permutation,Thread[Rule[transposition[[1]],permutation[[Reverse@transposition[[1]]]]]]]}])]];
transpositionChain[permutation_,optn_:0]/;legalPermQ[permutation]:=Block[{transposition=boundaryTransposition[decorate@permutation,optn],lowerChain},If[Length[transposition[[1]]]==0,Set[transpositionChain[permutation,optn],{{},{permutation},preferredGauge[permutation]}],(lowerChain=transpositionChain[transposition[[-1]],optn];Set[transpositionChain[permutation,optn],ReplacePart[lowerChain,{1->Append[lowerChain[[1]],transposition[[1]]],2->Append[lowerChain[[2]],decorate[permutation]]}]])]];


(*   Permutation-Operations    *)
(*   ---   Acquisition         *)


matrixToPerm[matrix_]:=matToPerm[matrix];matToPerm[matrix_]:=Block[{mats=Partition[#,Length[#]+1,1,1]&@Transpose[explicify[matrix]],n=Length[matrix[[1]]]},Range[n]+Table[If[MatrixRank[j[[{1}]]]==0,0,Select[Range[n],(MatrixRank[Prepend[j[[2;;#+1]],j[[1]]]]==MatrixRank[j[[2;;#+1]]])&,1][[1]]],{j,mats}]];


(*   Permutation-Operations    *)
(*   ---   Coordinate Charts   *)


permToMatrix[permutation_,optn_:0]/;(legalPermQ[permutation]):=Block[{transposition=boundaryTransposition[decorate[permutation],optn],lowerMat,n=Length[permutation],newVar,k=permutationK[permutation],gauge=preferredGauge[permutation],\[Alpha]},If[Length[transposition[[1]]]==0,Set[permToMatrix[decorate[permutation],optn],Normal[SparseArray[#->1&/@Transpose[{Range[k],gauge}],{k,n}]]],(lowerMat=Transpose[permToMatrix[transposition[[-1]],optn]];newVar=Power[-1,Length[Intersection[Mod[(Range@@(If[Not[OrderedQ[#]],(#+{1,n-1}),#+{1,-1}]&@transposition[[1]])),n,1],gauge]]]\[Alpha][Length[Variables[lowerMat]]+1];Set[permToMatrix[decorate[permutation],optn],Transpose[ReplacePart[lowerMat,{transposition[[1,2]]->({newVar,1}.(lowerMat[[transposition[[1]]]]))}]]])]];permToMat[permutation_,optn_:0]:=permToMatrix[permutation,optn];
matrixCharts[permutation_,optn_:0]/;(legalPermQ[permutation]):=Block[{perms=DeleteDuplicates[NestList[rotate[1][#]&,permutation,Length[permutation]-1]]},MapIndexed[RotateLeft[permToMatrix[#1,optn],{0,#2[[1]]-1}]&,perms]];



nullSpace[mat_]:=Block[{map=matToPerm[mat],gauge},Block[{n=Length[map],relations=relationsList[map],nullMat,rescale},gauge=preferredGauge[removeVanishing[parityConjugate[map],False]];nullMat=(Function[{y,z},Normal[SparseArray[Table[y[[j]]->(Power[-1,j-1](ab@@Join[Drop[y,{j}],z])),{j,Length[y]}],{n}]]]@@@relations[[gauge]]);ab[x__]:=ab[x]=Det[mat[[All,{x}]]];nullMat=nullMat;ClearAll[ab];rescale=(1/(Times@@@(Power@@@#&/@(Intersection@@@((((ReplacePart[FactorList[#],{{1,1}->1}])&/@DeleteCases[#,0])&/@nullMat))))));nullMat=Simplify/@(nullMat*rescale);nullMat=nullMat*Normal[SparseArray[#->-1&/@Position[nullMat,-1,2][[All,1]],Length[nullMat],1]];nullMat[[DeleteDuplicates[Join[Sort[Reverse/@Position[nullMat,1,{2}]][[All,2]],Range[Length[nullMat]]]]]]]];



positiveQ[mat_]:=Block[{expl=explicify[mat]},DeleteDuplicates[DeleteCases[Sign[Det[#]]&/@Subsets[Transpose[expl],{Length[expl]}],0]]=={1}];

bridgeToMinors[permutation_,optn_:0]:=Block[{n=Length[permutation],bridgeList,mapList,planeList,j=1,varRules,m,corrections},{bridgeList,mapList}=transpositionChain[permutation,optn][[1;;2]];planeList=Function[{perm,bridge},{Complement[necklaceR[perm][[Mod[perm[[bridge[[1]]]],n,1]]],bridge[[{1}]]],bridge}]@@@(Transpose[{mapList[[1;;-2]],bridgeList}]);varRules={\[Alpha][j]->(((m@@#2)/(m@@#1))&@@((Prepend[planeList[[j,1]],#]&/@planeList[[j,2]])))};For[j=2,j<=Length[bridgeList],j++,(corrections=(Select[DeleteDuplicates[Cases[varRules[[All,2]],_m,{0,\[Infinity]}]],Length[Intersection[List@@#,planeList[[j,2]]]]==1&&MemberQ[List@@#,planeList[[j,2,2]]]&&checkOperator[mapList[[j]]][((List@@#)/.(Rule@@(Reverse@planeList[[j,2]])))]==1&]);corrections=DeleteCases[If[Length[corrections]==0,{},((Function[{shiftPlane},Block[{possibleList},possibleList={Select[Complement[planeList[[j,1]],shiftPlane],checkOperator[mapList[[j]]][Join[planeList[[j,2]],DeleteCases[planeList[[j,1]],#]]]==1&&checkOperator[mapList[[j]]][Join[{#},Complement[shiftPlane,planeList[[j,2]]]]]==1&],Select[Complement[shiftPlane,Join@@planeList[[j]]],checkOperator[mapList[[j]]][Join[planeList[[j,2]],Complement[DeleteCases[shiftPlane,#],planeList[[j,2]]]]]==1&&checkOperator[mapList[[j]]][Join[{#},planeList[[j,1]]]]==1&]};Which[Length[possibleList[[1]]]==1,(m@@shiftPlane)->((m@@(shiftPlane/.{planeList[[j,2,2]]->possibleList[[1,1]]}))*((m@@(Join[planeList[[j,2]],DeleteCases[planeList[[j,1]],possibleList[[1,1]]]])))/(m@@(Prepend[planeList[[j,1]],planeList[[j,2,1]]]))),Length[possibleList[[2]]]==1,((m@@shiftPlane)->(m@@(shiftPlane/.{possibleList[[2,1]]->planeList[[j,2,1]]}))*((m@@(Prepend[planeList[[j,1]],possibleList[[2,1]]])))/(m@@(Prepend[planeList[[j,1]],planeList[[j,2,1]]]))),True,Rule[m@@shiftPlane,((m@@shiftPlane)-(m@@(shiftPlane/.(Rule@@(Reverse[planeList[[j,2]]]))))*(((m@@#2)/(m@@#1))&@@((Prepend[planeList[[j,1]],#]&/@planeList[[j,2]]))))]]]]/@(List@@@corrections)))],{}];varRules=((Append[Thread[Rule[varRules[[All,1]],(varRules[[All,2]]/.corrections)]],(\[Alpha][j]->(((m@@#2)/(m@@#1))&@@((Prepend[planeList[[j,1]],#]&/@planeList[[j,2]]))))])/.{m[x__]:>m@@Sort[{x}]});)];varRules];


(*   Permutation-Operations    *)
(*   ---   Kinematical Data    *)


intersectionNumber[inputMap_,kinematics_:4,unknownType_:True]:=Catch[Block[{wMap},wMap=If[unknownType,If[Not[legalPermQ[inputMap]],Throw[0],(If[kinematics==4&&(dimension[inputMap]==2*Length[inputMap]-4),(If[Min[inputMap-Range[Length[inputMap]]]<2||Max[inputMap-Range[Length[inputMap]]]>Length[inputMap]-2,(Throw[0]),(cyclicRep[removeVanishing[inputMap-2,False]])]),cyclicRep[removeVanishing[inputMap,False]]])],inputMap];If[kinematics===1,If[Max[wMap-Range[Length[wMap]]]<Length[wMap],Throw[1],Throw[0]],(Block[{degree,lowerMaps},lowerMaps=Block[{n=Length[wMap],gauge=Select[wMap-Length[wMap],#1>0&]},Fold[Function[{mapLists,lift},Join@@DeleteCases[(Function[{ephMap,liftTerm},Block[{columnRule=Thread[Rule[ephMap,Range[Length[ephMap]]]]},Block[{wrappingBoundaries=Function[{y},y[[Select[Range[Length[y]],Min[y[[1;;#]]]==y[[#]]&]]]][Select[ephMap[[1;;liftTerm]],liftTerm<=#<=Min[(Min[Select[ephMap[[((liftTerm+n)/.columnRule)+1;;-1]],#>(liftTerm+n)&]]-n),((liftTerm+n)/.columnRule)]&]]},ReplacePart[ephMap,{((liftTerm+n)/.columnRule)->(#+n),(#/.columnRule)->liftTerm}]&/@wrappingBoundaries]]]@@{#,lift})&/@mapLists,{}]],{wMap},Reverse[Sort[gauge]]]];If[Length[lowerMaps]==0,((intersectionNumber[inputMap,kinematics,False]=0;);0),((degree=(Total[intersectionNumber[#,kinematics-1,False]&/@lowerMaps]);((intersectionNumber[inputMap,kinematics,False]=degree););Throw[degree]))]])]]];
nonSingularQ[permutation_,kinematics_:4]/;legalPermQ[permutation]:=intersectionNumber[decorate[permutation],kinematics]>0;



(*   Graph Drawing             *)


colourList[len_,colourData_:"Rainbow"]:=(ColorDataFunction[colourData,"Gradients",List[0,1],Function[Blend["Rainbow",Slot[1]]]]/@(((Join@@Transpose[Partition[Range[len+Mod[len,2]],Ceiling[len/2]]])[[1;;len]]-1)/Max[(len-1),1]));

centroid[polygon_]:=Block[{xList=polygon[[All,1]],yList=polygon[[All,2]],area},area=1/2Total[Apply[#1 #4-#2 #3&,Flatten/@Transpose[{Partition[xList,2,1,1],Partition[yList,2,1,1]}],{1}]];Power[6 area,-1]{Total[Apply[(#1+#2) (#1 #4-#2 #3)&,Flatten/@Transpose[{Partition[xList,2,1,1],Partition[yList,2,1,1]}],{1}]],Total[Apply[(#3+#4) (#1 #4-#2 #3)&,Flatten/@Transpose[{Partition[xList,2,1,1],Partition[yList,2,1,1]}],{1}]]}];
polygonArea[polygon_]:=Block[{xList=polygon[[All,1]],yList=polygon[[All,2]],area},area=1/2Total[Apply[#1 #4-#2 #3&,Flatten/@Transpose[{Partition[xList,2,1,1],Partition[yList,2,1,1]}],{1}]]];


planarGraph[edgeList_,optns___]:=Block[{options,vertexRules,radius,orientation,vertexList,spiderWeights,faceOrbits,minLength,borderAdjacent,angle,border,edgePower,edgeLength,totalLength,spiderPotential,faceOrbitAreas,areaVariance,n,x,y,lolliList,lolliLength,dualEdgeLengths},options=ReleaseHold/@Flatten[{optns,radius->4,orientation->1,angle->0,faceOrbits->{},spiderWeights->{1},vertexList->DeleteDuplicates[Join@@edgeList],border->"Auto",edgePower->1.3,lolliList->{},lolliLength->0.75}];Set[#,(#/.options)]&@({radius,orientation,angle,faceOrbits,spiderWeights,vertexList,minLength,border,edgePower,lolliList,lolliLength});If[border==="Auto",border=Sort[Select[vertexList,Count[Join@@(edgeList),#]==1&]];];n=Length[border];vertexRules=Join[Thread[Rule[border,({radius Cos[#],radius Sin[#]}&/@(2.\[Pi]/n*(Floor[n/2]-If[Mod[n,2]==0,1/2,0]-orientation (Range[n]-1))))]],Thread[Rule[complement[vertexList,border,lolliList],{x[#],y[#]}&/@Range[Length[complement[vertexList,border,lolliList]]]]]];vertexRules=Join[(Function[{z},(Rule[complement[z,border][[1]],((radius-lolliLength)Power[radius,-1]((Select[z,MemberQ[border,#]&][[1]])/.vertexRules))])]/@Select[edgeList,Length[Intersection[lolliList,#]]==1&]),vertexRules];edgeLength=Join[(Power[(#2-#1).(#2-#1),edgePower]&@@@(edgeList/.vertexRules)),{}];dualEdgeLengths=If[Length[spiderWeights]<2,{0},Power[(#2-#1).(#2-#1),-edgePower]&@@@(centroid/@#&/@(((Select[Subsets[faceOrbits,{2}],Length[Intersection@@(Sort/@#)]==2&])/.vertexRules)))];spiderPotential=If[Length[spiderWeights]<2,Total[edgeLength],spiderWeights[[1;;2]].({Total[edgeLength],Total[dualEdgeLengths]})];If[Length[Variables[vertexRules[[All,2]]]]>0,(vertexRules=Thread[Rule[vertexRules[[All,1]],(vertexRules[[All,2]]/.NMinimize[{spiderPotential},Variables[vertexRules[[All,2]]]][[2]])]])];Thread[Rule[vertexRules[[All,1]],({{Cos[angle],Sin[angle]},{-Sin[angle],Cos[angle]}}.#&/@vertexRules[[All,2]])]]];
rawPlabicGraphData[permutation_,optn_:0]:=rawPlabicGraphData[permutation,optn]=Block[{n=Length[permutation],trans,lowerPerm,edgeList,faceOrbits,vertexAdjacencies,p,b,w,adj,newVar,\[Alpha],inList,cutFaceRange,cutFace,replaceEdges,Jj},{trans,lowerPerm}=boundaryTransposition[permutation,optn];If[Length[trans]==0,({(If[lowerPerm[[#]]===#,{b[#],p[#],1},{p[#],w[#],1}]&/@Range[n]),{p/@Range[n]}}),({edgeList,faceOrbits}=rawPlabicGraphData[lowerPerm,optn];inList=Cases[edgeList[[All,1]],_p];newVar=\[Alpha][Length[faceOrbits]];edgeList=RotateRight[Join[(edgeList/.{p[trans[[1]]]->w[newVar],p[trans[[2]]]->b[newVar]}),{{w[newVar],b[newVar],newVar},If[MemberQ[inList,p[trans[[1]]]],{p[trans[[1]]],w[newVar],1},{w[newVar],p[trans[[1]]],1}],If[MemberQ[inList,p[trans[[2]]]],{p[trans[[2]]],b[newVar],1},{b[newVar],p[trans[[2]]],1}]}],2];cutFaceRange=p/@Mod[Range@@(trans+If[OrderedQ[trans],{0,0},{0,n}]),n,1];faceOrbits=Function[{q},If[MemberQ[q,p[trans[[1]]]],RotateLeft[q,Flatten[Position[q,p[trans[[1]]]]][[1]]-1],If[MemberQ[q,p[trans[[2]]]],RotateLeft[q,Flatten[Position[q,p[trans[[2]]]]][[1]]-1],q]]]/@faceOrbits;faceOrbits=Append[(Function[{q},Block[{newFace},If[MemberQ[q,p[trans[[1]]]],If[q[[1;;Min[Length[q],Length[cutFaceRange]]]]===cutFaceRange,(newFace=complement[q,cutFaceRange];If[Length[newFace]==0,{b[newVar],p[trans[[2]]],p[trans[[1]]],w[newVar]},Join[If[Head[newFace[[1]]]===p,{b[newVar],p[trans[[2]]]},{b[newVar]}],newFace,If[Head[newFace[[-1]]]===p,{p[trans[[1]]],w[newVar]},{w[newVar]}]]]),Insert[q,w[newVar],2]],If[MemberQ[q,p[trans[[2]]]],If[Head[q[[2]]]===p,Insert[q,b[newVar],-1],q],q]]]]/@faceOrbits),(RotateRight[Join[cutFaceRange,{b[newVar],w[newVar]}]])];{edgeList,faceOrbits})]];
plabicGraphData[permutation_,optn_:0,optns___:{}]:=Block[{edgeList,faceOrbits,bivalent,replaceEdges,p,w,b,q,Jj=1,bipartiteQ,sameColorEdges},{edgeList,faceOrbits}=rawPlabicGraphData[permutation,optn];bivalent=DeleteCases[Join@@Select[edgeList[[All,1;;2]],Length[Cases[#,w[q_Integer]|b[q_Integer]]]>0&],w[q_Integer]|b[q_Integer]|p[q_Integer]];edgeList=Select[edgeList,(Length[Cases[#,w[q_Integer]|b[q_Integer]]]==0)||(Length[Cases[#,w[q_Integer]|b[q_Integer]|p[q_Integer]]]==2)&];faceOrbits=complement[#,bivalent]&/@faceOrbits;For[Jj=1,Jj<=Length[bivalent],Jj++,(replaceEdges=(Function[{vert},{Select[edgeList,#[[2]]==vert&,1][[1]],Select[edgeList,#[[1]]==vert&,1][[1]]}]@bivalent[[Jj]]);edgeList=Append[Complement[edgeList,replaceEdges],({#1[[1]],#2[[2]],Times@@{#1[[-1]],#2[[-1]]}}&@@replaceEdges)];);];If[TrueQ[(bipartiteQ/.(ReleaseHold/@Flatten[{optns}]))],(sameColorEdges=Cases[edgeList,{b[x_],b[y_],z_}|{w[x_],w[y_],z_}];edgeList=complement[edgeList,sameColorEdges]//.(Rule@@@sameColorEdges[[All,1;;2]]);faceOrbits=DeleteDuplicates/@(faceOrbits//.(Rule@@@sameColorEdges[[All,1;;2]])););];{edgeList,faceOrbits}];

plabicGraph[perm_,opt___]:=Block[{options,rotation,orientation,curveColours,LRpaths,showRemovable,radius,imageSize,imgeRotation,outerEdge,faceLabels,fontSize,lineThickness,directed,labelSpacing,vertexSize,n=Length[perm],vanishing=vanishingColumns[perm],lolliLength,edgePower,spiderWeights,LRpathThickness,extLabels,angle,font,edgeLabels,bridgeShading,edgeLabelSpacing,edgeRelabelRules,t0,splineDegree,minorLabelSize,chainOption,verbose,edgeLabelShading,curveParameters,edgeLabelSize,lastN,outerCircle,resetOptions,blackVertexColor,whiteVertexColor,outerCircleSize,LRarrowHeadSize,LRpathDistance,edgeArrowSize,LRarrowSpacing,edgeArrowSeparation,background,bipartiteQ,p,b,w,\[Alpha]},options=Flatten[{DeleteCases[{opt},Null],lastPlabicGraphOptions}];If[n==(lastN/.options)&&Not[TrueQ[(resetOptions/.options)]],Set[(lastPlabicGraphOptions),options],(Set[(lastPlabicGraphOptions),Prepend[defaultPlabicGraphOptions,lastN->n]];Set[options,Flatten[{opt,lastPlabicGraphOptions}]];)];(*options=Cases[Flatten[{opt,lastPlabicGraphOptions}],Rule[__]];*)(Set[#,(#//.options)])&@({radius,rotation,orientation,showRemovable,LRpaths,curveColours,faceLabels,imageSize,fontSize,vertexSize,lineThickness,lolliLength,showRemovable,labelSpacing,edgePower,spiderWeights,extLabels,angle,font,chainOption,edgeLabels,bridgeShading,edgeLabelSpacing,edgeRelabelRules,directed,splineDegree,verbose,curveParameters,LRpathThickness,outerCircle,blackVertexColor,whiteVertexColor,LRpathDistance,outerCircleSize,edgeLabelSize,minorLabelSize,edgeLabelShading,LRarrowHeadSize,LRarrowSpacing,edgeArrowSize,edgeArrowSeparation,bipartiteQ,background});LRpaths=Which[LRpaths==="All",Range[n],Head[LRpaths]===List||Head[LRpaths]===Integer,Flatten[{LRpaths}],True,{}];If[NumberQ[lineThickness],lineThickness=AbsoluteThickness[lineThickness];];If[NumberQ[LRpathThickness],LRpathThickness=AbsoluteThickness[LRpathThickness];];If[extLabels==="Auto",extLabels=complement[Range[n],If[showRemovable,{},vanishing]];];If[background==="Auto",background=RGBColor[{1,1,1}];];If[curveColours==="Auto",curveColours=colourList[n]];Block[{edgeList,faceOrbits,vertexRules,lolliList,border,textLabels,vertexFreeEdges,leftRightPaths,leftRightCurves,graphEdges,bivalent={},edgeLabelDistances,graphVertices},{edgeList,faceOrbits}=(plabicGraphData[rotate[rotation][perm],chainOption,Hold[bipartiteQ]->bipartiteQ]/.{p[x__]:>(p@@({x}/.Thread[Rule[Range[n],RotateRight[Range[n],rotation]]]))});If[Not[showRemovable],(edgeList=Select[edgeList,Length[Intersection[#[[1;;2]],p/@vanishing]]==0&];border=p/@complement[Range[n],vanishing];faceOrbits=complement[#,p/@vanishing]&/@faceOrbits;lolliList={};),(lolliList=complement[Join@@Select[edgeList[[All,1;;2]],Length[Intersection[#,p/@vanishing]]>0&],p/@vanishing];border=p/@Range[n]);];vertexFreeEdges=Select[edgeList,Count[#,_p,{0,\[Infinity]}]>1&];Function[{vfe},(edgeList=Join[complement[edgeList,{vfe}],{{vfe[[1]],w@vfe[[-1]],1},{w@vfe[[-1]],b@vfe[[-1]],vfe[[-1]]},{b@vfe[[-1]],vfe[[2]],1}}];lolliList=Join[lolliList,{w@vfe[[-1]],b@vfe[[-1]]}];Block[{correctedOrbits=(Select[faceOrbits,Length[Intersection[#,vfe[[1;;2]]]]==2&])},faceOrbits=complement[faceOrbits,correctedOrbits];correctedOrbits=Join[complement[correctedOrbits,Select[correctedOrbits,Length[#]==2&]],RotateLeft[#,Flatten[Position[#,vfe[[1]]]][[1]]-1]&/@Select[correctedOrbits,Length[#]==2&]];bivalent=Join[bivalent,{b@vfe[[-1]],w@vfe[[-1]]}];faceOrbits=complement[faceOrbits,correctedOrbits];faceOrbits=Join[faceOrbits,Join[(Join[RotateLeft[#,Flatten[Position[#,vfe[[1]]]][[1]]],{w@vfe[[-1]],b@vfe[[-1]]}]&/@Select[correctedOrbits,MemberQ[Partition[#,2,1,1],vfe[[1;;2]]]&&((Length[#]>2)||#===vfe[[1;;2]])&]),(Join[RotateLeft[#,Flatten[Position[#,vfe[[2]]]][[1]]],{b@vfe[[-1]],w@vfe[[-1]]}]&/@Select[correctedOrbits,MemberQ[Partition[#,2,1,1],vfe[[{2,1}]]]&])]];];);]/@vertexFreeEdges;t0=AbsoluteTime[];vertexRules=planarGraph[edgeList[[All,1;;2]],Hold[radius]->radius,Hold[border]->border,Hold[faceOrbits]->faceOrbits,Hold[orientation]->orientation,Hold[edgePower]->edgePower,Hold[lolliList]->lolliList,Hold[lolliLength]->lolliLength,Hold[angle]->angle,Hold[spiderWeights]->spiderWeights];If[verbose&&(AbsoluteTime[]-t0)>1,Print["planarGraph required ",niceTime[AbsoluteTime[]-t0]," to complete."]];If[Length[LRpaths]>0||Not[TrueQ[Not[faceLabels]]],(leftRightPaths=Sort[Join[DeleteDuplicates/@(Join@@@(Block[{edgeRules=DeleteDuplicates[Join@@(Block[{edgeTriples=Partition[#,3,1,1]},Join[Rule@@@(Partition[#,2,1]&/@(Reverse/@Select[edgeTriples,Head[#[[2]]]===w&])),Rule@@@(Partition[#,2,1]&/@Select[edgeTriples,Head[#[[2]]]===b&])]]&/@faceOrbits)],outerSeeds},outerSeeds=Sort[Select[edgeRules[[All,1]],Length[Cases[#,_p,{0,\[Infinity]}]]>0&]];FixedPointList[(#/.edgeRules)&,#][[1;;-2]]&/@outerSeeds])),Append[#,#[[1]]]&/@(RotateLeft[#,Flatten[Position[#,_p,{0,\[Infinity]}]][[1]]-1]&/@Select[edgeList,Length[Intersection[p/@vanishing,#[[1;;2]]]]>0&][[All,1;;2]])],OrderedQ[{#1[[1]],#2[[1]]}]&])];leftRightCurves=If[Length[LRpaths]>0,Function[{curveList},({AbsoluteThickness[LRpathThickness[[1]]*2],White,#2,#1,LRpathThickness,#2,#3,#4}&@@@Transpose[{curveColours[[LRpaths]],BSplineCurve[#,SplineDegree->splineDegree]&/@curveList,Function[{firstSegment},Block[{arrowHeadData={LRarrowHeadSize,LRarrowSpacing},tangent,smallVec},tangent=(# Power[Norm[#],-1]&@(#2-#1&@@firstSegment));smallVec={(firstSegment[[1]]+tangent*(arrowHeadData[[2]]+4.arrowHeadData[[1]]*radius/4)),(firstSegment[[1]]+tangent*(arrowHeadData[[2]]+8.5arrowHeadData[[1]]*radius/4))};{AbsoluteThickness[0],Arrowheads[{{arrowHeadData[[1]],1}}],Arrow[smallVec]}]]/@(curveList[[All,1;;2]]),Function[{lastSegment},Block[{arrowHeadData={LRarrowHeadSize,LRarrowSpacing},tangent,smallVec},tangent=(# Power[Norm[#],-1]&@(#1-#2&@@lastSegment));smallVec={(lastSegment[[2]]+tangent*(arrowHeadData[[2]]-arrowHeadData[[1]]*radius/4)),(lastSegment[[2]]+tangent*(arrowHeadData[[2]]-1.2arrowHeadData[[1]]*radius/4))};{AbsoluteThickness[0],Arrowheads[{{arrowHeadData[[1]],1}}],Arrow[smallVec]}]]/@(curveList[[All,-2;;-1]])}])][(Function[{path},Join@@(Function[{vertexTriple},Block[{orient=orientation If[Head[vertexTriple[[2]]]===b,1,-1],tangents=(({-1,1}*(# Power[(Chop[Norm[#]]/.{0->1}),-1]&/@(((#2-#1)&@@@Partition[(vertexTriple/.vertexRules),2,1]))))),midPoints=Join[(((1-curveParameters[[1]])(#2)+(curveParameters[[1]])#1))&@@@({vertexTriple[[{1,2}]],vertexTriple[[{3,2}]]}/.vertexRules),(((1-curveParameters[[2]])(#2)+(curveParameters[[2]])#1))&@@@(Partition[(vertexTriple[[{3,2}]]/.vertexRules),2,1,1])],normals},normals={1,-1}*({#2,-#1}&@@@tangents);Join[If[Head[vertexTriple[[1]]]===p,Block[{cs=normals[[1]].(vertexTriple[[1]]/.vertexRules)},{#,#-tangents[[1]]*lolliLength/2}&@(normals[[1]]*(cs-orient LRpathDistance)+tangents[[1]]*Power[Power[radius,2]-Power[cs-orient LRpathDistance,2],1/2])],{}],Which[MemberQ[bivalent,vertexTriple[[2]]]&&Sign[orient Det[tangents]]<0,Block[{angs,seeds=(vertexSize+LRpathDistance)tangents-orient LRpathDistance*normals},angs=(ArcCos[(#.tangents[[1]])/Norm[#]])&/@seeds;RotateLeft[Join[Reverse[Total/@Transpose[{midPoints[[{1,3}]], -orient LRpathDistance*normals[[{1,2}]]}]],#+(vertexTriple[[2]]/.vertexRules)&/@(({{Cos[#],Sin[#]},{-Sin[#],Cos[#]}}.seeds[[1]])&/@( If[orient===-1,Range[0,7],Range[0,7]](-orient)( (2\[Pi]-(angs[[1]]+angs[[2]])))/7))],1]],Length[DeleteDuplicates[vertexTriple]]==3,RotateLeft[Append[Reverse[Total/@Transpose[{midPoints[[1;;2]], -orient LRpathDistance*normals}]],((-orient Sign[Det[normals]])Total[tangents]LRpathDistance/Power[((Chop[1-Power[(Dot@@tangents),2]])/.{0->1}),1/2])+(vertexTriple[[2]]/.vertexRules)]],Length[DeleteDuplicates[vertexTriple]]==2,Block[{ang,seed=(vertexSize+LRpathDistance)tangents[[1]]+LRpathDistance*normals[[1]]},ang=(ArcCos[(seed.tangents[[1]])/Norm[seed]]);RotateLeft[Join[Reverse[Total/@Transpose[{midPoints[[{3,4,4,3}]], -orient LRpathDistance*normals[[{1,1,2,2}]]}]],#+(vertexTriple[[2]]/.vertexRules)&/@(({{Cos[#],Sin[#]},{-Sin[#],Cos[#]}}.seed)&/@( If[orient===-1,Range[0,11],Reverse[Range[0,11]]]( (2\[Pi]-2ang))/11))],2][[3;;-3]]]],If[(Not[Head[vertexTriple[[3]]]===p]&&(Not[Head[vertexTriple[[2]]]===Head[vertexTriple[[3]]]])),Total/@Transpose[{midPoints[[{3,4}]], {-orient LRpathDistance*normals[[2]], orient LRpathDistance*normals[[2]]}}],{}],If[Head[vertexTriple[[3]]]===p,Block[{cs=normals[[2]].(vertexTriple[[3]]/.vertexRules)},{#-tangents[[2]]*lolliLength/2,#}&@(normals[[2]]*(cs-orient LRpathDistance)+tangents[[2]]*Power[Power[radius,2]-Power[cs-orient LRpathDistance,2],1/2])],{}]]]]/@Partition[path[[1]],3,1])]/@(({#,(#/.vertexRules)}&@#)&/@(Select[leftRightPaths,MemberQ[p/@LRpaths,#[[1]]]&])))],{}];If[Not[TrueQ[Not[faceLabels]]],If[TrueQ[faceLabels],(faceLabels=Text[Style[Subscript[f,#1],FontFamily->font,FontSize->(Floor[2 minorLabelSize])],#2]&@@@Transpose[{Range[Length[faceOrbits]]-1,centroid[(#/.vertexRules)]&/@faceOrbits}];),If[faceLabels==="A",(faceLabels=Block[{faceList=Partition[#,2,1,1]&/@faceOrbits,boundingPaths},boundingPaths=Function[{path},Block[{ends={path[[-1,1]],path[[1,1]]},orbit},orbit=Join[Partition[path,2,1],If[Length[DeleteDuplicates[ends]]==1&&Head[path[[2]]]===w,{},Partition[p/@Mod[(Range@@(ends+If[Not[OrderedQ[ends]]||(Equal@@ends),{0,n},{0,0}])),n,1],2,1]]];Block[{borderFace,enclosedFaces={}},borderFace=Select[faceList,Length[Intersection[#,orbit]]>0&,1];While[Length[borderFace]>0,(enclosedFaces=Join[enclosedFaces,borderFace];orbit=Join[complement[orbit,borderFace[[1]]],Reverse/@complement[borderFace[[1]],orbit]];borderFace=Select[complement[faceList,enclosedFaces],Length[Intersection[#,orbit]]>0&,1];)];{ends[[1]],enclosedFaces}]]]/@leftRightPaths;Function[{minor,coords},Text[Row[(Style[#,FontFamily->font,FontSize->(Floor[1.5minorLabelSize])]&/@Flatten[List["(",Sort[minor],")"]])],coords]]@@@Select[{boundingPaths[[complement[Range[Length[leftRightPaths]],Position[boundingPaths[[All,2]],#][[All,1]]],1]],centroid[(DeleteDuplicates[Join@@#]/.vertexRules)]}&/@faceList,Length[#[[1]]]==permK[(perm)]&]];),(If[faceLabels==="X",(faceLabels=Block[{ephOrbits,minorEdges=bridgeToMinors[perm,chainOption],edgeRule},ephOrbits=complement[faceOrbits,Select[faceOrbits,MemberQ[Sort/@(Partition[#,2,1,1]&/@faceOrbits),Sort[Partition[Reverse[#],2,1,1]]]&&OrderedQ[{Sort[Partition[#,2,1,1]],Sort[Partition[Reverse[#],2,1,1]]}]&]];edgeRule=Join[Rule[#[[1;;2]],#[[3]]]&/@edgeList,Rule[#[[{2,1}]],1/#[[3]]]&/@edgeList];Text[Magnify[nice[#1],1.5],#2]&@@@DeleteDuplicates[({((Times@@DeleteCases[(Partition[#,2,1,1]/.edgeRule),{__}])/.minorEdges),(centroid[DeleteDuplicates[#]/.vertexRules])}&/@ephOrbits)]]),faceLabels={};])]],faceLabels={};];If[edgeLabels,(edgeLabels=Tuples[Function[{s,t},{(0.5(s+t)-0.075edgeLabelSpacing*radius #/Norm[#]&@({-1,1}*Reverse[(t-s)])),(0.5(s+t)+0.075edgeLabelSpacing*radius #/Norm[#]&@({-1,1}*Reverse[(t-s)]))}]@@@((Select[edgeList,Length[Cases[#[[3]],\[Alpha][__],{0,\[Infinity]}]]>0&][[All,1;;2]])/.vertexRules)];edgeLabels=({If[edgeLabelShading,(Darker[Red,((Length[DeleteDuplicates[Cases[edgeList[[All,-1]],\[Alpha][__],{0,\[Infinity]}]]]-#1[[1]])/(Length[DeleteDuplicates[Cases[edgeList[[All,-1]],\[Alpha][__],{0,\[Infinity]}]]]+5))]),Black],Text[Style[(#1/.{\[Alpha][x_]:>Subscript[\[Alpha],(x/.edgeRelabelRules)]}),FontFamily->font,FontSize->Floor[edgeLabelSize]],#2]}&@@@Transpose[{Select[edgeList,Length[Cases[#[[3]],\[Alpha][__],{0,\[Infinity]}]]>0&][[All,3]],edgeLabels[[Ordering[Min[Join[Norm[#1-#2]&@@@Subsets[Join[#,vertexRules[[All,2]]],{2}],Abs[Norm[#]-radius]&/@#]]&/@edgeLabels,-1][[1]]]]}]);),edgeLabels={}];textLabels=Text@@@Transpose[{(Style[#,FontFamily->font,FontSize->Floor[fontSize]]&/@extLabels),((1+labelSpacing/radius)*#-{0,3.5Floor[fontSize] radius/16/imageSize})&/@(border/.vertexRules)}];graphEdges=Function[{edgeLine},Block[{pts=edgeLine[[1;;2]],shift={0,0},len},If[Mod[Count[pts,p[__]],2]==1,(shift=vertexSize(# Power[Norm[#],-1]&@(({1,-1}.(RotateLeft[pts,Flatten[Position[pts,p[__]]][[1]]-1]/.vertexRules))));pts=((pts/.DeleteCases[pts,p[__]][[1]]->((DeleteCases[pts,p[__]][[1]]/.vertexRules)+shift))/.vertexRules)),pts=(pts/.vertexRules)];len=Norm[({1,-1}.pts)];{If[Not[edgeLine[[3]]===1]&&bridgeShading,(Darker[Red,((Length[DeleteDuplicates[Cases[edgeList[[All,-1]],\[Alpha][__],{0,\[Infinity]}]]]-edgeLine[[3,1]])/(Length[DeleteDuplicates[Cases[edgeList[[All,-1]],\[Alpha][__],{0,\[Infinity]}]]]+5))]),Black],lineThickness,Arrowheads[{{edgeArrowSize,Min[1,edgeArrowSeparation+5*edgeArrowSize/len]}}],If[directed,Arrow[pts],Line[pts]]}]]/@edgeList;graphVertices=Join[{Directive[{blackVertexColor,EdgeForm[{Opacity[1],lineThickness,Black}]}],Disk[(#/.vertexRules),vertexSize]}&/@Cases[vertexRules[[All,1]],If[orientation==1,_b,_w]],{Directive[{whiteVertexColor,EdgeForm[{Opacity[1],lineThickness,Black}]}],Disk[(#/.vertexRules),vertexSize]}&/@Cases[vertexRules[[All,1]],If[orientation==-1,_b,_w]]];Graphics[Flatten[{graphEdges,leftRightCurves,graphVertices,Black,textLabels,edgeLabels,Black,If[outerCircle,{AbsoluteThickness[outerCircleSize],Circle[{0,0},radius]},{}],faceLabels}],Background->background,ImageSize->imageSize]]];SetAttributes[plabicGraph,HoldRest];
resetGraphDefaults:=(lastPlabicGraphOptions=defaultPlabicGraphOptions={lastN->0,radius->4,angle->0,rotation->0,orientation->1,imageSize->300,lineThickness->3.5*(imageSize/300),vertexSize->0.325*(radius/4),fontSize->36*(imageSize/300),edgeLabelSize->(26*imageSize/300),minorLabelSize->(14*imageSize/300),LRpathThickness->4*(imageSize/300),LRpathDistance->(0.275*radius/4),outerCircleSize->(4.25*imageSize/300),lolliLength->1.65*(radius/4),edgeLabelSpacing->(1.75*radius/4),labelSpacing->0.65*(radius/4),font->"Times",blackVertexColor->RGBColor[153/255,153/255,198/255],whiteVertexColor->GrayLevel[1],edgePower->1.75,spiderWeights->{1},extLabels->"Auto",splineDegree->7,chainOption->0,edgeRelabelRules->{},edgeLabels->False,curveColours->"Auto",LRarrowHeadSize->(0.0655),edgeArrowSize->0.05`,edgeArrowSeparation->0.5`,LRarrowSpacing->(0.4*radius/4),curveParameters->{0.325,0.475},LRpaths->{},bridgeShading->False,edgeLabelShading->False,verbose->True,faceLabels->False,directed->False,outerCircle->True,showRemovable->True,background->"Auto",bipartiteQ->False,resetOptions->False};);resetGraphDefaults;

cleanFigure[fig_]:=(First@ImportString[ExportString[fig,"PDF"],"PDF","TextMode"->"Outlines"]);
exportToPDF[fileName_][fig_]:=(Export[StringJoin[{ToString[fileName],".pdf"}],(cleanFigure[fig]/.{EdgeForm[],r_?(MemberQ[{RGBColor,Hue,CMYKColor,GrayLevel},Head[#]]&),i___}:>{EdgeForm[r],r,i}),"TextOutlines"->True,"UseRasterization"->False,"ConversionOptions"->{"Background"->None}];fig);





(*   Numerical-Operations            *)
(*   ---   Kinematical & Evaluation  *)


positiveZs[n_Integer]:=(Zs=Array[Binomial[#1+#2-1,#1]&,{n,4}];Ls=Zs[[All,1;;2]];ab[x__]:=ab[x]=Det[Ls[[{x}]]];Lbs=((Normal[SparseArray[Thread[Rule[#,(ab@@@Partition[RotateLeft[#],2,1,1])/(ab@@#[[1;;2]]*ab@@#[[2;;3]])]],n]]&/@(RotateRight@Partition[Range[n],3,1,1])).Zs[[All,3;;4]]);ClearAll[ab];);
setupUsingTwistors[inputTwistors_]/;Depth[inputTwistors]==3:=Block[{ephZs=If[Length[inputTwistors]==4&&Not[Length[inputTwistors[[1]]]==4],Transpose[inputTwistors],inputTwistors],n},(n=Length[ephZs];Zs=ephZs;Ls=Zs[[All,1;;2]];ab[x__]:=ab[x]=Det[Ls[[{x}]]];Lbs=((Normal[SparseArray[Thread[Rule[#,(ab@@@Partition[RotateLeft[#],2,1,1])/(ab@@#[[1;;2]]*ab@@#[[2;;3]])]],n]]&/@(RotateRight@Partition[Range[n],3,1,1])).Zs[[All,3;;4]]);ClearAll[ab];)];
setupUsingSpinors[inputLs_List,inputLbs_List]/;Depth[inputLs]==Depth[inputLbs]==3:=Block[{wLs=If[Length[inputLs]==2,Transpose[inputLs],inputLs],wLbs=If[Length[inputLbs]==2,Transpose[inputLbs],inputLbs],qInverse,n},If[Not[DeleteDuplicates[Flatten[Transpose[wLbs].wLs]]=={0}],Print["The spinors used to not satisfy momentum conservation:"];,(n=Length[wLs];{Ls,Lbs}={wLs,wLbs};ab[x__]:=ab[x]=Det[Ls[[{x}]]];qInverse=Normal[SparseArray[{i_,j_}:>If[j>1&&i>j,ab[j,i],0],{n,n}]];Zs=Join@@@Transpose[{Ls,(qInverse.Lbs)}];ClearAll[ab];)]];


(*   Physical-Operations       *)
(*   ---   BCFW Tree Contours  *)


bcfwPartitions[n_,k_]:=bcfwPartitions[n,k,0];bcfwPartitions[n_,k_,0]:=bcfwPartitions[n,k,0]=Select[Join@@Table[{{n+2-nR,k+1-kR},{nR,kR}},{nR,3,n-1},{kR,If[nR==3,1,2],nR-2}],If[#1==3,#2==2,1<#2<#1-1]&@@#[[1]]&];bcfwPartitions[n_,k_,1]:=bcfwPartitions[n,k,1]=ReplacePart[#,{1->Reverse[#[[-1]]],-1->Reverse[#[[1]]]}]&@(bcfwPartitions[n,k]);bcfwBridge[a_:0,b_:0,bridgeType_:0][lPerm_,rPerm_]:=Block[{left=Mod[rotate[-a][lPerm],Length[lPerm],1],right=Mod[rotate[-b][rPerm],Length[rPerm],1]+Length[lPerm]-2,nL=Length[lPerm],nR=Length[rPerm],factorized},factorized=Join[(left[[1;;-2]]/.{nL->right[[1]]}),(right[[2;;-1]]/.{nL-1->left[[-1]]})];decorate[(factorized/.If[bridgeType===0,Thread[Rule[{nL+nR-2,1},{1,nL+nR-2}]],Thread[Rule[factorized[[{1,-1}]],factorized[[{-1,1}]]]]])]];
bcfwTermNames[n_,k_]:=(Row[#[[1,2;;-2]]]&/@Flatten[longFormBCFWTermNames[n,k],1]);longFormBCFWTermNames[n_,k_]:=longFormBCFWTermNames[n,k]=Which[k<=2,{{Subsuperscript[Style[A,FontFamily->"Times",Italic,FontSize->24],Style[n,FontFamily->"Times",FontSize->16],Row[Style[#,FontFamily->"Times",FontSize->14]&/@{"(",k,")"}]]}},k>=n-2,{{Subsuperscript[Style[A,FontFamily->"Times",Italic,FontSize->24],Style[n,FontFamily->"Times",FontSize->16],Row[Style[#,FontFamily->"Times",FontSize->14]&/@{"(",k,")"}]]}},True,(ReplaceRepeated[#,List[List[x_],List[y_]]:>{Row[List[Style["(",FontFamily->"Times",FontSize->28],x,Column[{Style["\[CircleTimes]",FontFamily->"Times",FontSize->26]},Alignment->Center],y,Style[")",FontFamily->"Times",FontSize->28]]]}]&/@(Join@@(Tuples/@(((longFormBCFWTermNames@@@#&/@bcfwPartitions[n,k,0]))))))];
termsInBCFW[3,k_]=1;termsInBCFW[n_,k_]:=Binomial[n-3,k-1] Binomial[n-3,k-2]/(n-3);termsInBCFW[n_]:=Total[termsInBCFW[n,#]&/@Range[2,n-2]];termsInBCFW[n_,k_,ell_:0]:=If[ell==0,termsInBCFW[n,k],If[ell==1,Binomial[n-2,k]Binomial[n-2,k-2],termsInBCFW[n,k,ell]]];

generalTreeContour[___][n_,k_]/;k==2||(n-k==2):={Range[n]+k};generalTreeContour[a_:0,b_:0,c_:0,type_:0][n_,k_]:=generalTreeContour[a,b,c,type][n,k]=rotate[-c]/@(Join@@((bcfwBridge[a,b,type]@@@Tuples[generalTreeContour[a,b,c,type]@@@#])&/@bcfwPartitions[n,k,type]));
randomTreeContour[n_,k_]/;k==2||(n-k==2):=generalTreeContour[][n,k];randomTreeContour[n_,k_]:=Block[{bcfwType=RandomInteger[1],rtn=RandomInteger[n]},(rotate[rtn]/@(Join@@((bcfwBridge[0,0,bcfwType]@@@Tuples[randomTreeContour@@@#])&/@bcfwPartitions[n,k,bcfwType])))];
treeContour[n_,k_]:=generalTreeContour[][n,k];ratioContour[n_,k_]:=rotate[1][#-2]&/@(treeContour[n,k]);
nRatioContour[n_,k_]:=(If[Length[Zs]<n,positiveZs[n]];permToResidue/@(ratioContour[n,k]));
nTreeContour[n_,k_]:=(If[Length[Zs]<n,positiveZs[n]];Block[{qInverse=Normal[SparseArray[{i_,j_}:>If[j>1&&i>j,Det[Zs[[{j,i},1;;2]]],0],{n,n}]],nContour=nRatioContour[n,k],mhv=Power[Times@@(Det/@Partition[Zs[[1;;n,1;;2]],2,1,1]),-1]},Function[{res,delta},{res*mhv,Join[Transpose[Zs[[1;;n,1;;2]]],delta.qInverse]}]@@@nContour]);


superComponent[cmpt__][residue_]:=Block[{minorList=parseComponent[cmpt],resList},If[minorList===-1,0,(resList=If[Head[residue[[1]]]===List,residue,{residue}];If[Not[Length[minorList[[1]]]==Length[resList[[1,2]]]],(Print["The R-charge of the requested component does not match that of the superfunction."];0),If[Not[Length[{cmpt}]==Length[resList[[1,2,1]]]],(Print["Component specification does not match the number of particles in the superfunction."];0),(Total[(#1*Times@@(Table[Det[#2[[All,j]]],{j,minorList}]))&@@@resList])]])]];
parseComponent[x__]:=Block[{m,p,fp,fm},(If[Count[{x},m/2|p/2,\[Infinity]]>2,(Print[" Amplitudes involving more than one pair of fermions must be specified in more detail. Please specify the R-charges of each particle in question, referring to the manual if necessary."];-1),Block[{output,kCharge,gaugeList,signature,wList={x}/.{m/2->fm,p/2->fp,m->{1,2,3,4},p->{}}},If[Count[{x},m/2|p/2,\[Infinity]]>0,wList=(wList/.{(fm)->{1,2,3},(fp)->{4}});];If[Mod[Length[Cases[Flatten[wList],_Integer]],4]!=0,(Print["  Please recheck the R-charge assignments requested (they appear ill-formed)."];-1),(kCharge=Length[Cases[Flatten[wList],_Integer]]/4;If[(kCharge<2||kCharge>(Length[{x}]-2))&&Length[{x}]!=3,(Print["  The amplitude you requested vanishes because it is worse than MHV (or MHV-bar)."];-1),(gaugeList=Position[wList,#][[All,1]]&/@Range[4];If[Length[Intersection[Length/@gaugeList,Length/@gaugeList]]>1,(Print["  Please recheck the R-charge assignments requested (they appear ill-formed)."];-1),(signature=Signature[Flatten[Transpose[Position[Flatten[wList],#]&/@Range[4]]]];If[signature<=0,ReplacePart[gaugeList,{1->gaugeList[[1,Join[{2,1},Range[3,Length[gaugeList[[1]]]]]]]}],gaugeList])])])]]])];


permToResidue[permutation_]/;legalPermQ[permutation]:=Block[{n=Length[permutation],mhv,res,delta,momentumTwistor,qInverse,wPerm=If[dimension[permutation]==(2Length[permutation]-4),rotate[1][permutation-2],permutation]},If[Length[Zs]<n,positiveZs[n];];{res,delta}=Block[{mat=permToMatrix[wPerm,-1],vars},vars=Cases[Variables[mat],\[Alpha][__]];Block[{ephN=Length[mat[[1]]],eqnList,pole},eqnList=Flatten[mat.Zs[[1;;ephN]]];pole=Sort[LSolve[eqnList,vars],Length[#1]>Length[#2]&];If[Length[pole]==0,{0,(mat/.(#->0&/@vars))},If[Length[pole[[1]]]<Length[vars],{"?",mat},If[Length[vars]!=Length[eqnList],{Power[Times@@vars,-1],mat},If[Length[pole]==1,(({Power[Det[(D[eqnList,{Reverse@Sort[vars]}]/.pole[[1]])](Times@@vars),-1],mat}/.pole[[1]])),Transpose@Table[(({Power[Det[(D[eqnList,{Reverse@Sort[vars]}]/.j)](Times@@vars),-1],mat}/.j)),{j,pole}]]]]]]];If[permutation===wPerm,If[Head[res]===List,Transpose[#],#]&@{res,delta},(qInverse=Normal[SparseArray[{i_,j_}:>If[j>1&&i>j,Det[Zs[[{j,i},1;;2]]],0],{n,n}]];mhv=Power[Times@@(Det/@Partition[Zs[[1;;n,1;;2]],2,1,1]),-1];If[Head[res]===List,{#1*mhv,Join[Transpose[Zs[[1;;n,1;;2]]],#2.qInverse]}&@@@Transpose[{res,delta}],{res*mhv,Join[Transpose[Zs[[1;;n,1;;2]]],delta.qInverse]}])]];

identitySigns[cellList_]:=Block[{n=Length[cellList[[1]]],k,minors,unknownSigns,vanishing,\[Sigma],wCells},wCells=If[dimension[cellList[[1]]]==(2n-4),rotate[1][#-2]&/@cellList,cellList];vanishing=Flatten[Position[nonSingularQ/@wCells,False]];wCells=Select[wCells,nonSingularQ];unknownSigns=((\[Sigma]/@Range[Length[wCells]])/.\[Sigma][1]->1);minors=minimalMinorList[wCells];unknownSigns=(unknownSigns/.LSolve[Join@@(Block[{nResidues=Block[{Zs=RandomInteger[{1,50},{n,4}]},permToResidue/@wCells]},(unknownSigns.#&/@Table[(Function[{res},If[Depth[res]===4,(#1*Power[Det[#2[[All,j]]],4]&@@res),(Simplify[Total[(#1*Power[Det[#2[[All,j]]],4]&@@@res)]])]]/@nResidues),{j,minors}])]&/@wCells)][[1]]);Fold[Insert[#1,0,{#2}]&,unknownSigns,vanishing]];


(*   Et cetera             *)


If[Not[Quiet[NotebookDirectory[]]===$Failed],SetDirectory[NotebookDirectory[]]];
If[Head[Zs]===Symbol,positiveZs[16];];



End[];
EndPackage[]

